Explain Your Code: AI-Based Examination at Class Scale

Generative AI has weakened the link between working code and a student's understanding of it. Oral examination, the traditional test of that understanding, does not scale to large courses. We report the full-course deployment of a three-agent AI system that examines students on their own code. The first, the examiner, asks three questions anchored to specific lines of the submission, adapting difficulty to each answer, in a 16-minute text dialogue. The other two grade: a code reviewer that never sees the examination and a grader without direct access to the code. Authorship is assessed separately and is advisory. The system examined 247 students in an operating systems course (three exercises, 546 sittings, two examination languages). The grader's oral score was uncorrelated with the same submission's code quality score (Spearman rho = -0.073, 95% CI [-0.205, 0.063], n = 216) yet tracked degree grade point average (rho = 0.419, [0.294, 0.523], n = 214), while automated test scores sat at the ceiling. The mean of a student's two oral scores correlated with grade point average at 0.468 ([0.353, 0.568], n = 210), within the range of grades in three single-semester courses built on programming assignments. Model spend averaged at most $1.37 per sitting. In surveys, students began skeptical of the AI examination and rated it more favorably after sitting it twice. These results indicate that examining students on their own code is feasible at class scale, and that its score relates to academic standing where the code quality score does not.

==> anc/README.md <==
# Data accompanying the paper

This folder holds the anonymized per-student data analyzed in the paper. The data come from one course taught during the second semester of the 2026 academic year.

Two files:

- `atc_students.csv`: one row per student (247 rows). Group, programme, degree grade point average, and the arm, status and scores on each of the three exercises.
- `atc_surveys.csv`: one row per survey response (990 rows, 244 students). The scale and preference items of the three survey forms in the paper's survey-instrument appendix.

The two files are linked by `participant_id`. These identifiers were drawn at random for this release. They are not derived from any institutional identifier, and rows are sorted by them, so the order carries no information.

## Anonymization

The following were removed: institutional identifiers, repository usernames, names, dates and times, sex, age, admission test scores, grades in other courses, eligibility for extended time, the language in which each examination was taken, examination transcripts, open-text answers, and survey responses from identifiers that do not match a student in the course roster (37 responses). Two grade point averages recorded as zero are left blank.

## `atc_students.csv`

| Column | Meaning |
|---|---|
| `participant_id` | Random identifier, P001 to P247. |
| `group` | `S` or `L`. Group S was assigned to the told-AI arm on exercise 1 and the told-autograde arm on exercise 2. Group L was assigned the reverse. Every student was in the told-AI arm on exercise 3. |
| `track` | Degree programme: `computer_science`, `computer_science_and_mathematics`, `software_engineering`, `computational_biology` or `other`. |
| `sat_under_other_arm` | 1 for the three students who sat an AI examination on an exercise whose assigned arm was told-autograde (two on exercise 1, one on exercise 2). |
| `group_reassigned` | 1 for the two students recorded in group L although they appeared on the exercise 1 list for group S (administrative moves). The survey hypotheses that compare the two groups (H1, H5, H6 and H10) exclude students flagged here or in `sat_under_other_arm`. |
| `gpa` | Degree grade point average, 0 to 100. Blank for two students whose record showed zero. |
| `ex{k}_arm` | Assigned arm on exercise k (1 to 3): `told_ai` or `told_autograde`. This is the design, not what happened. |
| `ex{k}_status` | What happened on exercise k. `graded`: the examination ended normally and was graded. `timed_out`: the system recorded the examination as ended by the clock, and it was graded on what had been answered, which may be every answer (see `ex{k}_ran_out`). `invalidated`: the student's only sitting on the exercise was invalidated and produced no grade. `not_booked`: no sitting is on record for a student assigned the examination (whether a slot was booked was not recorded). `no_submission`: no examination took place because the student did not submit the exercise. `not_applicable`: told-autograde arm, so no examination was expected. **A usable record is `graded` or `timed_out`.** For a usable record, the status, `ex{k}_ran_out` and the scores describe the first sitting on the exercise that produced a grade, including when staff later invalidated that sitting to permit a further attempt. |
| `ex{k}_ran_out` | For usable records: `yes` if time ran out before the last answer was submitted, otherwise `no`. The counts reported in the paper (7, 21 and 19 on exercises 1 to 3) come from this column. |
| `ex{k}_oral` | Oral score, 0 to 100, from the first sitting on that exercise that produced a grade. |
| `ex{k}_code_quality` | Code quality score from the Code Reviewer, 0 to 100, as stored at the time of the examination. |
| `ex1_automated_tests`, `ex2_automated_tests` | Score from the course's automated tests, 0 to 100, recorded for both arms where it exists (missing for five told-autograde students on exercise 1). The two exercises used different test harnesses, and the scores are not pooled. |
| `ex3_code_quality_corrected` | Exercise 3 code quality score after the course's correction for a deduction on a file supplied by the course staff (+7 on 148 of the 216 usable records, 0 on the rest). The primary analyses use `ex3_code_quality`. This column is used only in the sensitivity analysis. |

Oral and code quality columns are blank where there is no usable record. Automated test scores do not depend on the examination and are recorded for both arms.

Derived quantity used in the paper:

- **Mean of two orals**: the mean of the exercise 3 oral score and the student's earlier told-AI oral score (exercise 1 for group S, exercise 2 for group L), where both are usable.

## `atc_surveys.csv`

| Column | Meaning |
|---|---|
| `participant_id` | As above. |
| `exercise` | 1, 2 or 3. |
| `form` | `pre_ai` (Form 1: told-AI arm, before the examination), `pre_autograde` (Form 2: told-autograde arm, before grading) or `post_ai` (Form 3: told-AI arm, after the examination). |
| `record_order` | Order of this response among the student's responses to the same form on the same exercise, by submission time. **The analyses use `record_order` = 1.** The robustness analysis that keeps the latest response uses the highest value. |
| `T0`, `T01`, `T1`, `T2`, `T3`, `L1`, `L2`, `L3` | Scale items, 1 = do not agree at all to 7 = completely agree. The item codes and wording are those of the paper's survey-instrument appendix. On `pre_autograde` the items T1, T2, T3 and L1 have the wording of Form 2, and L2 and L3 were not asked (blank). |
| `P1` | Who is best suited to assess programming exercises: `automatic_only`, `ai_only` or `combination`. |
| `P2` | Preferred assessment method: `automatic`, `ai`, `combination` or `no_preference`. |

Rows are sorted by `participant_id`, `exercise`, `form` and `record_order`.

Forms outside the student's arm. Eight students answered both pre-examination forms on the same exercise (seven on exercise 1, one on exercise 2). Both responses are kept, so the seven on exercise 1 contribute to both sides of the comparisons between Form 1 and Form 2. The students flagged in `sat_under_other_arm` answered the forms of the examination they sat. One `post_ai` response comes from a student with no sitting on that exercise, and the analyses drop it.

## Checks

The released files reproduce these figures from the paper:

- S1: ρ(exercise 3 oral, code quality) = −0.073, n = 216.
- S2: ρ(exercise 3 oral, GPA) = +0.419, n = 214.
- S3: difference +0.489 on the 214 students with a grade point average.
- With the corrected code quality score, S1 = +0.002.
- H1: Cliff's δ on the mean of T0 and T01, Form 2 against Form 1 on exercise 1, first responses, flagged students excluded: +0.305 (103 and 74 responses).

The correlations above are Spearman.


==> anc/atc_students.csv <==
participant_id,group,track,sat_under_other_arm,group_reassigned,gpa,ex1_arm,ex1_status,ex1_ran_out,ex1_oral,ex1_code_quality,ex1_automated_tests,ex2_arm,ex2_status,ex2_ran_out,ex2_oral,ex2_code_quality,ex2_automated_tests,ex3_arm,ex3_status,ex3_ran_out,ex3_oral,ex3_code_quality,ex3_code_quality_corrected
P001,L,computer_science_and_mathematics,0,0,93.24,told_autograde,not_applicable,,,,89,told_ai,graded,no,87,82,100,told_ai,not_booked,,,,
P002,L,computer_science_and_mathematics,0,0,96.48,told_autograde,not_applicable,,,,100,told_ai,graded,no,86,95,100,told_ai,graded,no,91,88,95
P003,S,computer_science_and_mathematics,0,0,81.72,told_ai,not_booked,,,,99,told_autograde,not_applicable,,,,100,told_ai,graded,no,87,80,87
P004,L,other,0,0,82.77,told_autograde,not_applicable,,,,97,told_ai,timed_out,no,87,90,98,told_ai,graded,no,93,82,89
P005,L,computational_biology,0,0,86.18,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,91,95,100,told_ai,graded,no,93,82,89
P006,S,computational_biology,0,0,86.58,told_ai,graded,no,59,88,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,92,88,95
P007,S,computer_science_and_mathematics,0,0,78.73,told_ai,graded,no,70,82,97,told_autograde,not_applicable,,,,100,told_ai,graded,no,86,72,79
P008,S,computational_biology,0,0,83.98,told_ai,timed_out,no,87,92,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,89,82,89
P009,S,computer_science,0,0,78.48,told_ai,timed_out,yes,85,72,98,told_autograde,not_applicable,,,,95,told_ai,graded,no,91,82,82
P010,S,computer_science_and_mathematics,0,0,98.3,told_ai,timed_out,no,87,85,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,93,82,89
P011,S,computer_science_and_mathematics,0,0,86.81,told_ai,graded,no,97,88,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,97,82,89
P012,L,computational_biology,0,0,89.98,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,81,91,100,told_ai,graded,no,88,82,89
P013,S,computational_biology,0,0,86.69,told_ai,graded,no,96,92,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,81,93,93
P014,L,computer_science,0,0,81.54,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,87,90,97,told_ai,graded,no,93,78,85
P015,L,computer_science,0,0,75.17,told_autograde,not_applicable,,,,98,told_ai,timed_out,no,61,95,100,told_ai,graded,no,86,90,90
P016,L,computer_science_and_mathematics,0,0,85.26,told_autograde,not_applicable,,,,100,told_ai,graded,no,78,90,100,told_ai,graded,no,92,92,92
P017,S,computational_biology,0,0,87.39,told_ai,graded,no,96,92,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,93,82,89
P018,L,computer_science_and_mathematics,0,0,83.85,told_autograde,not_applicable,,,,99,told_ai,graded,no,73,95,100,told_ai,timed_out,yes,91,68,75
P019,L,computer_science,0,0,89.14,told_autograde,not_applicable,,,,99,told_ai,timed_out,no,50,82,95,told_ai,graded,no,87,88,95
P020,L,computational_biology,0,0,90.09,told_autograde,not_applicable,,,,100,told_ai,graded,no,74,95,100,told_ai,graded,no,81,92,92
P021,S,computer_science,0,0,73.09,told_ai,graded,no,68,82,100,told_autograde,not_applicable,,,,100,told_ai,not_booked,,,,
P022,S,other,0,0,92.05,told_ai,graded,no,76,75,96,told_autograde,not_applicable,,,,100,told_ai,graded,no,93,78,85
P023,L,computer_science,0,0,75.87,told_autograde,not_applicable,,,,97,told_ai,timed_out,no,69,90,100,told_ai,graded,no,92,72,79
P024,L,computer_science,0,0,73.7,told_autograde,not_applicable,,,,98,told_ai,graded,no,81,88,100,told_ai,graded,no,92,82,89
P025,L,computer_science,1,0,92.39,told_autograde,graded,no,75,95,100,told_ai,graded,no,87,93,100,told_ai,not_booked,,,,
P026,L,computer_science,0,0,81.72,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,50,91,99,told_ai,timed_out,no,87,82,89
P027,L,computer_science,0,0,74.65,told_autograde,not_applicable,,,,100,told_ai,timed_out,yes,74,92,100,told_ai,graded,no,86,78,85
P028,S,computer_science,0,0,75.01,told_ai,graded,no,61,88,100,told_autograde,not_applicable,,,,98,told_ai,graded,no,81,82,82
P029,L,computer_science,0,0,94.53,told_autograde,not_applicable,,,,98,told_ai,graded,no,92,82,100,told_ai,no_submission,,,,
P030,L,computational_biology,0,0,90.46,told_autograde,not_applicable,,,,99,told_ai,timed_out,yes,81,90,100,told_ai,graded,no,61,82,89
P031,L,software_engineering,0,0,88.88,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,81,93,95,told_ai,graded,no,88,92,92
P032,S,computer_science_and_mathematics,0,0,82.45,told_ai,graded,no,70,88,99,told_autograde,not_applicable,,,,100,told_ai,graded,no,81,82,89
P033,S,computer_science,0,0,78.26,told_ai,timed_out,no,48,88,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,91,82,82
P034,L,computer_science,0,0,78.81,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,87,88,100,told_ai,graded,no,75,78,85
P035,L,computer_science,0,0,81.83,told_autograde,not_applicable,,,,100,told_ai,graded,no,87,95,95,told_ai,not_booked,,,,
P036,L,software_engineering,0,0,73.07,told_autograde,not_applicable,,,,100,told_ai,graded,no,66,95,100,told_ai,graded,no,87,82,89
P037,L,computer_science,0,0,73.19,told_autograde,not_applicable,,,,100,told_ai,graded,no,81,82,97,told_ai,graded,no,87,75,82
P038,S,computer_science,0,0,82.13,told_ai,timed_out,no,77,92,100,told_autograde,not_applicable,,,,95,told_ai,graded,no,82,85,92
P039,L,computer_science,0,0,79.2,told_autograde,not_applicable,,,,99,told_ai,graded,no,77,88,100,told_ai,graded,no,83,82,82
P040,L,computer_science,0,0,83.62,told_autograde,not_applicable,,,,,told_ai,timed_out,no,76,91,100,told_ai,no_submission,,,,
P041,L,computer_science,0,0,80.25,told_autograde,not_applicable,,,,100,told_ai,graded,no,74,95,100,told_ai,timed_out,yes,88,95,95
P042,L,computational_biology,0,0,83.95,told_autograde,not_applicable,,,,100,told_ai,graded,no,69,92,98,told_ai,graded,no,91,78,85
P043,L,computer_science_and_mathematics,0,0,80.8,told_autograde,not_applicable,,,,100,told_ai,timed_out,yes,87,95,100,told_ai,graded,no,97,90,90
P044,S,software_engineering,0,0,78.55,told_ai,graded,no,82,92,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,88,88,95
P045,L,computer_science,0,0,84.79,told_autograde,not_applicable,,,,93,told_ai,graded,no,69,90,100,told_ai,graded,no,93,85,85
P046,L,computer_science,0,0,90.36,told_autograde,not_applicable,,,,97,told_ai,graded,no,87,92,100,told_ai,graded,no,97,82,89
P047,L,computer_science,0,0,89.29,told_autograde,not_applicable,,,,100,told_ai,graded,no,87,88,100,told_ai,graded,no,92,75,82
P048,S,computer_science_and_mathematics,0,0,80.8,told_ai,timed_out,no,86,62,97,told_autograde,not_applicable,,,,100,told_ai,not_booked,,,,
P049,L,software_engineering,0,0,84.18,told_autograde,not_applicable,,,,9,told_ai,timed_out,yes,61,95,100,told_ai,not_booked,,,,
P050,S,computer_science,0,0,93.4,told_ai,graded,no,100,88,99,told_autograde,not_applicable,,,,98,told_ai,graded,no,93,82,89
P051,L,computer_science,0,0,75.33,told_autograde,not_applicable,,,,100,told_ai,graded,no,83,95,100,told_ai,graded,no,97,85,92
P052,S,computer_science_and_mathematics,0,0,84.14,told_ai,graded,no,97,82,99,told_autograde,not_applicable,,,,95,told_ai,graded,no,87,72,79
P053,S,computer_science_and_mathematics,0,0,87.18,told_ai,graded,no,47,88,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,88,82,89
P054,L,computer_science,0,0,78.29,told_autograde,not_applicable,,,,99,told_ai,timed_out,no,87,88,98,told_ai,graded,no,80,62,69
P055,S,computational_biology,0,0,87.61,told_ai,timed_out,yes,80,82,99,told_autograde,not_applicable,,,,100,told_ai,timed_out,yes,91,82,89
P056,L,software_engineering,0,0,76.07,told_autograde,not_applicable,,,,98,told_ai,graded,no,75,85,100,told_ai,graded,no,77,72,79
P057,L,software_engineering,0,0,75.87,told_autograde,not_applicable,,,,100,told_ai,graded,no,75,95,100,told_ai,graded,no,91,92,92
P058,L,computer_science,0,0,83.65,told_autograde,not_applicable,,,,98,told_ai,graded,no,77,92,100,told_ai,graded,no,93,78,85
P059,L,computer_science,0,1,72.36,told_autograde,not_applicable,,,,98,told_ai,graded,no,88,90,100,told_ai,not_booked,,,,
P060,L,software_engineering,0,0,78.72,told_autograde,not_applicable,,,,98,told_ai,timed_out,yes,88,92,98,told_ai,not_booked,,,,
P061,L,computer_science,0,0,78.04,told_autograde,not_applicable,,,,94,told_ai,timed_out,no,74,68,100,told_ai,graded,no,82,72,79
P062,L,computer_science_and_mathematics,0,0,83.36,told_autograde,not_applicable,,,,100,told_ai,graded,no,80,97,98,told_ai,graded,no,88,85,92
P063,L,software_engineering,0,0,70.81,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,80,95,100,told_ai,timed_out,yes,61,92,92
P064,L,computer_science,0,0,82.63,told_autograde,not_applicable,,,,100,told_ai,timed_out,yes,86,95,100,told_ai,graded,no,93,72,79
P065,S,computer_science,0,0,76.53,told_ai,timed_out,no,81,78,98,told_autograde,not_applicable,,,,98,told_ai,graded,no,87,82,89
P066,S,other,0,0,82.73,told_ai,timed_out,no,75,82,100,told_autograde,not_applicable,,,,95,told_ai,graded,no,70,78,78
P067,L,computer_science,0,0,82.62,told_autograde,not_applicable,,,,97,told_ai,graded,no,93,72,90,told_ai,graded,no,91,78,85
P068,L,computer_science_and_mathematics,0,0,92.71,told_autograde,not_applicable,,,,99,told_ai,graded,no,77,95,100,told_ai,graded,no,96,88,88
P069,S,computer_science_and_mathematics,0,0,86.9,told_ai,graded,no,68,85,99,told_autograde,not_applicable,,,,100,told_ai,timed_out,yes,81,82,89
P070,L,computer_science_and_mathematics,0,0,87.13,told_autograde,not_applicable,,,,99,told_ai,timed_out,no,87,88,100,told_ai,graded,no,91,72,79
P071,L,computer_science_and_mathematics,0,0,92.37,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,87,92,100,told_ai,graded,no,91,84,91
P072,L,computer_science,0,0,77.01,told_autograde,not_applicable,,,,99,told_ai,graded,no,61,93,100,told_ai,graded,no,82,82,89
P073,L,computer_science,0,0,80.51,told_autograde,not_applicable,,,,99,told_ai,graded,no,71,93,100,told_ai,timed_out,yes,83,72,72
P074,L,computer_science,0,0,76.66,told_autograde,not_applicable,,,,97,told_ai,timed_out,no,61,90,100,told_ai,not_booked,,,,
P075,L,computer_science,0,0,74.63,told_autograde,not_applicable,,,,100,told_ai,not_booked,,,,98,told_ai,graded,no,91,82,89
P076,L,computer_science,0,0,85.71,told_autograde,not_applicable,,,,98,told_ai,timed_out,no,91,95,100,told_ai,graded,no,97,50,57
P077,L,computer_science,0,0,74.67,told_autograde,not_applicable,,,,100,told_ai,graded,no,80,88,98,told_ai,graded,no,87,85,85
P078,S,computer_science,0,0,86.13,told_ai,timed_out,no,90,82,100,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,91,82,89
P079,L,computer_science,0,0,88.59,told_autograde,not_applicable,,,,99,told_ai,graded,no,82,88,100,told_ai,graded,no,96,82,89
P080,L,computer_science,0,0,84.87,told_autograde,not_applicable,,,,99,told_ai,timed_out,no,86,92,100,told_ai,graded,no,85,90,90
P081,L,computer_science_and_mathematics,0,0,88.14,told_autograde,not_applicable,,,,99,told_ai,timed_out,no,80,90,100,told_ai,timed_out,no,87,82,89
P082,L,computer_science,0,0,84.86,told_autograde,not_applicable,,,,98,told_ai,graded,no,87,90,98,told_ai,timed_out,no,93,72,79
P083,S,computer_science,0,0,84.12,told_ai,graded,no,93,72,96,told_autograde,not_applicable,,,,100,told_ai,graded,no,87,72,79
P084,S,computer_science_and_mathematics,0,0,75.57,told_ai,graded,no,81,78,98,told_autograde,not_applicable,,,,100,told_ai,graded,no,75,78,85
P085,L,computer_science,0,0,76.36,told_autograde,not_applicable,,,,92,told_ai,timed_out,no,67,95,100,told_ai,graded,no,81,92,92
P086,L,computer_science,0,0,77.58,told_autograde,not_applicable,,,,100,told_ai,graded,no,76,90,100,told_ai,no_submission,,,,
P087,L,computer_science,0,0,64.86,told_autograde,not_applicable,,,,100,told_ai,graded,no,81,93,98,told_ai,graded,no,75,82,82
P088,L,computer_science,0,0,71.17,told_autograde,not_applicable,,,,100,told_ai,graded,no,70,92,100,told_ai,graded,no,81,62,62
P089,S,computer_science,0,0,73.19,told_ai,graded,no,69,82,100,told_autograde,not_applicable,,,,98,told_ai,graded,no,80,82,82
P090,L,computational_biology,0,0,83.83,told_autograde,not_applicable,,,,99,told_ai,timed_out,no,91,90,100,told_ai,not_booked,,,,
P091,S,computer_science,0,0,82.52,told_ai,graded,no,81,72,96,told_autograde,not_applicable,,,,98,told_ai,graded,no,86,82,82
P092,L,software_engineering,0,0,74.78,told_autograde,not_applicable,,,,99,told_ai,graded,no,60,92,97,told_ai,graded,no,48,92,92
P093,S,computer_science,0,0,80.13,told_ai,graded,no,75,90,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,81,82,89
P094,L,computer_science_and_mathematics,0,0,79.4,told_autograde,not_applicable,,,,100,told_ai,timed_out,yes,86,92,100,told_ai,timed_out,yes,81,88,95
P095,S,computational_biology,0,0,94.61,told_ai,timed_out,yes,87,78,97,told_autograde,not_applicable,,,,100,told_ai,graded,no,97,78,85
P096,L,software_engineering,0,0,78.4,told_autograde,not_applicable,,,,98,told_ai,graded,no,83,90,100,told_ai,graded,no,87,85,92
P097,S,computer_science_and_mathematics,0,0,93.06,told_ai,timed_out,yes,60,88,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,93,88,95
P098,L,computer_science,0,0,84.96,told_autograde,not_applicable,,,,99,told_ai,graded,no,88,92,98,told_ai,graded,no,96,82,89
P099,S,computer_science,0,0,87.87,told_ai,graded,no,96,90,100,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,91,82,82
P100,S,other,1,0,91.08,told_ai,graded,no,96,82,99,told_autograde,graded,no,81,95,100,told_ai,graded,no,87,72,79
P101,L,computer_science,0,0,83.88,told_autograde,not_applicable,,,,100,told_ai,graded,no,81,93,97,told_ai,graded,no,86,88,95
P102,S,computer_science,0,0,79.38,told_ai,graded,no,68,85,98,told_autograde,not_applicable,,,,100,told_ai,no_submission,,,,
P103,L,computer_science,0,0,72.24,told_autograde,not_applicable,,,,99,told_ai,graded,no,88,92,100,told_ai,graded,no,76,62,69
P104,L,computational_biology,0,0,85.63,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,88,91,100,told_ai,timed_out,yes,96,82,89
P105,L,computer_science,0,0,78.06,told_autograde,not_applicable,,,,,told_ai,graded,no,75,88,98,told_ai,graded,no,92,72,79
P106,L,other,0,0,82.39,told_autograde,not_applicable,,,,100,told_ai,timed_out,yes,82,95,100,told_ai,timed_out,yes,88,82,82
P107,L,computer_science,0,0,81.1,told_autograde,not_applicable,,,,97,told_ai,timed_out,yes,87,88,100,told_ai,graded,no,81,82,89
P108,L,computer_science,0,0,80.22,told_autograde,not_applicable,,,,9,told_ai,graded,no,82,90,100,told_ai,graded,no,75,82,89
P109,L,computer_science,0,0,77.77,told_autograde,not_applicable,,,,99,told_ai,graded,no,80,82,98,told_ai,graded,no,91,62,69
P110,L,software_engineering,0,0,69.5,told_autograde,not_applicable,,,,100,told_ai,graded,no,22,95,100,told_ai,graded,no,61,82,82
P111,L,computer_science,0,0,85.38,told_autograde,not_applicable,,,,100,told_ai,graded,no,81,91,100,told_ai,no_submission,,,,
P112,L,computer_science,0,0,80.65,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,61,91,100,told_ai,graded,no,68,88,95
P113,L,software_engineering,0,0,87.92,told_autograde,not_applicable,,,,98,told_ai,timed_out,no,68,95,100,told_ai,graded,no,81,90,90
P114,L,computer_science,0,0,84.81,told_autograde,not_applicable,,,,97,told_ai,timed_out,no,88,92,100,told_ai,graded,no,88,82,89
P115,S,computer_science,0,0,80.0,told_ai,graded,no,62,72,99,told_autograde,not_applicable,,,,100,told_ai,graded,no,81,72,79
P116,L,computer_science,0,0,88.94,told_autograde,not_applicable,,,,99,told_ai,timed_out,no,81,88,100,told_ai,graded,no,70,62,69
P117,L,computer_science,0,0,76.06,told_autograde,not_applicable,,,,100,told_ai,graded,no,88,85,100,told_ai,graded,no,82,78,85
P118,L,computer_science_and_mathematics,0,0,83.58,told_autograde,not_applicable,,,,100,told_ai,graded,no,85,85,98,told_ai,graded,no,88,72,79
P119,L,software_engineering,0,0,82.97,told_autograde,not_applicable,,,,99,told_ai,graded,no,87,90,98,told_ai,graded,no,91,82,82
P120,S,software_engineering,0,0,75.08,told_ai,graded,no,81,90,99,told_autograde,not_applicable,,,,98,told_ai,not_booked,,,,
P121,L,computer_science,0,0,82.53,told_autograde,not_applicable,,,,99,told_ai,timed_out,yes,57,78,100,told_ai,timed_out,yes,91,42,49
P122,S,computer_science,0,0,,told_ai,timed_out,yes,80,88,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,89,92,92
P123,L,computational_biology,0,0,90.83,told_autograde,not_applicable,,,,100,told_ai,graded,no,82,95,100,told_ai,no_submission,,,,
P124,S,computational_biology,0,0,88.81,told_ai,graded,no,82,92,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,88,88,95
P125,S,other,0,0,81.75,told_ai,graded,no,81,78,98,told_autograde,not_applicable,,,,100,told_ai,graded,no,92,58,65
P126,L,computer_science,0,0,75.64,told_autograde,not_applicable,,,,98,told_ai,timed_out,yes,80,88,100,told_ai,timed_out,yes,77,72,79
P127,L,software_engineering,0,0,85.71,told_autograde,not_applicable,,,,,told_ai,graded,no,71,95,100,told_ai,graded,no,89,90,90
P128,L,computer_science,0,0,79.71,told_autograde,not_applicable,,,,97,told_ai,timed_out,yes,74,88,100,told_ai,graded,no,88,82,89
P129,L,computational_biology,0,0,91.91,told_autograde,not_applicable,,,,100,told_ai,graded,no,70,98,100,told_ai,graded,no,91,82,89
P130,L,computer_science,0,0,77.22,told_autograde,not_applicable,,,,98,told_ai,timed_out,yes,81,95,100,told_ai,timed_out,yes,81,90,90
P131,L,computer_science,0,0,80.35,told_autograde,not_applicable,,,,100,told_ai,graded,no,48,95,95,told_ai,graded,no,74,82,82
P132,S,software_engineering,0,0,75.86,told_ai,graded,no,87,90,99,told_autograde,not_applicable,,,,98,told_ai,not_booked,,,,
P133,L,other,0,0,80.04,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,82,90,100,told_ai,no_submission,,,,
P134,L,computer_science,0,0,83.04,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,81,93,100,told_ai,graded,no,93,72,79
P135,L,other,0,0,83.47,told_autograde,not_applicable,,,,100,told_ai,timed_out,yes,70,95,97,told_ai,graded,no,88,78,85
P136,S,computer_science,0,0,79.49,told_ai,graded,no,70,82,97,told_autograde,not_applicable,,,,100,told_ai,graded,no,76,78,85
P137,L,computer_science,0,0,84.62,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,81,93,100,told_ai,graded,no,96,88,88
P138,L,computer_science,0,0,81.32,told_autograde,not_applicable,,,,99,told_ai,graded,no,75,88,100,told_ai,graded,no,88,82,89
P139,L,software_engineering,0,0,75.87,told_autograde,not_applicable,,,,100,told_ai,graded,no,60,92,100,told_ai,graded,no,60,82,82
P140,L,computer_science,0,0,82.41,told_autograde,not_applicable,,,,100,told_ai,graded,no,82,95,98,told_ai,graded,no,92,88,95
P141,L,computer_science,1,0,81.34,told_autograde,invalidated,,,,99,told_ai,timed_out,yes,80,88,100,told_ai,timed_out,yes,80,78,85
P142,S,computer_science_and_mathematics,0,0,91.48,told_ai,graded,no,81,88,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,97,78,85
P143,S,computer_science,0,0,86.08,told_ai,timed_out,no,82,82,100,told_autograde,not_applicable,,,,100,told_ai,not_booked,,,,
P144,L,computer_science,0,0,90.07,told_autograde,not_applicable,,,,99,told_ai,timed_out,no,91,95,98,told_ai,graded,no,97,78,78
P145,L,computer_science,0,0,78.73,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,80,93,97,told_ai,not_booked,,,,
P146,L,computer_science,0,0,87.15,told_autograde,not_applicable,,,,99,told_ai,timed_out,no,87,91,100,told_ai,graded,no,96,88,88
P147,L,computer_science,0,0,84.64,told_autograde,not_applicable,,,,100,told_ai,graded,no,60,92,100,told_ai,graded,no,80,82,89
P148,S,computational_biology,0,0,89.75,told_ai,timed_out,no,69,88,100,told_autograde,not_applicable,,,,100,told_ai,timed_out,yes,92,82,89
P149,S,computer_science,0,0,86.59,told_ai,not_booked,,,,33,told_autograde,not_applicable,,,,100,told_ai,graded,no,82,72,79
P150,L,computer_science,0,0,84.45,told_autograde,not_applicable,,,,100,told_ai,graded,no,61,88,98,told_ai,graded,no,92,72,72
P151,L,computer_science,0,0,82.4,told_autograde,not_applicable,,,,98,told_ai,timed_out,yes,49,90,98,told_ai,graded,no,87,72,79
P152,L,computer_science,0,0,81.07,told_autograde,not_applicable,,,,98,told_ai,graded,no,87,72,100,told_ai,graded,no,82,82,89
P153,L,computer_science,0,0,87.1,told_autograde,not_applicable,,,,100,told_ai,graded,no,87,95,100,told_ai,graded,no,91,88,95
P154,L,computer_science,0,0,69.22,told_autograde,not_applicable,,,,99,told_ai,graded,no,49,93,100,told_ai,graded,no,96,88,95
P155,L,computer_science,0,0,87.01,told_autograde,not_applicable,,,,97,told_ai,graded,no,69,92,98,told_ai,graded,no,86,85,85
P156,L,computer_science,0,0,76.0,told_autograde,not_applicable,,,,98,told_ai,timed_out,yes,68,88,98,told_ai,graded,no,92,68,75
P157,L,computer_science,0,0,83.91,told_autograde,not_applicable,,,,,told_ai,graded,no,87,90,100,told_ai,graded,no,70,82,89
P158,S,software_engineering,0,0,73.36,told_ai,graded,no,61,88,100,told_autograde,not_applicable,,,,98,told_ai,graded,no,88,82,89
P159,L,computer_science,0,0,93.81,told_autograde,not_applicable,,,,100,told_ai,graded,no,88,90,100,told_ai,graded,no,97,88,95
P160,S,computer_science_and_mathematics,0,0,78.5,told_ai,timed_out,no,81,90,100,told_autograde,not_applicable,,,,98,told_ai,not_booked,,,,
P161,L,other,0,0,94.34,told_autograde,not_applicable,,,,97,told_ai,graded,no,88,88,100,told_ai,graded,no,96,72,79
P162,S,software_engineering,0,0,67.44,told_ai,graded,no,49,88,100,told_autograde,not_applicable,,,,100,told_ai,not_booked,,,,
P163,L,computer_science,0,0,80.78,told_autograde,not_applicable,,,,100,told_ai,graded,no,88,95,100,told_ai,graded,no,93,88,88
P164,S,computer_science,0,0,82.08,told_ai,graded,no,87,72,97,told_autograde,not_applicable,,,,93,told_ai,timed_out,yes,91,82,89
P165,L,computer_science,0,0,83.76,told_autograde,not_applicable,,,,98,told_ai,graded,no,91,78,76,told_ai,graded,no,93,78,85
P166,L,computer_science,0,0,78.55,told_autograde,not_applicable,,,,98,told_ai,graded,no,48,88,98,told_ai,graded,no,81,82,89
P167,L,computer_science_and_mathematics,0,0,90.7,told_autograde,not_applicable,,,,97,told_ai,graded,no,86,72,100,told_ai,graded,no,93,78,85
P168,L,computer_science,0,0,80.56,told_autograde,not_applicable,,,,100,told_ai,graded,no,86,91,100,told_ai,graded,no,93,82,89
P169,S,computer_science,0,0,71.81,told_ai,timed_out,no,71,82,100,told_autograde,not_applicable,,,,98,told_ai,not_booked,,,,
P170,S,computer_science_and_mathematics,0,0,81.28,told_ai,timed_out,no,85,88,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,91,88,88
P171,L,computer_science,0,0,76.09,told_autograde,not_applicable,,,,100,told_ai,graded,no,69,91,100,told_ai,graded,no,92,82,89
P172,L,software_engineering,0,0,68.44,told_autograde,not_applicable,,,,100,told_ai,graded,no,81,95,97,told_ai,graded,no,86,88,95
P173,L,computer_science,0,0,79.13,told_autograde,not_applicable,,,,99,told_ai,timed_out,yes,74,95,97,told_ai,graded,no,93,82,82
P174,S,computer_science,0,0,79.34,told_ai,timed_out,no,82,85,99,told_autograde,not_applicable,,,,98,told_ai,not_booked,,,,
P175,L,computer_science_and_mathematics,0,0,93.73,told_autograde,not_applicable,,,,96,told_ai,graded,no,89,88,100,told_ai,graded,no,91,72,79
P176,L,computational_biology,0,0,91.34,told_autograde,not_applicable,,,,100,told_ai,graded,no,80,93,100,told_ai,graded,no,93,82,89
P177,S,computational_biology,0,0,82.53,told_ai,graded,no,80,92,100,told_autograde,not_applicable,,,,98,told_ai,graded,no,80,72,72
P178,S,software_engineering,0,0,84.16,told_ai,graded,no,81,78,99,told_autograde,not_applicable,,,,100,told_ai,graded,no,91,82,89
P179,L,computer_science,0,0,84.19,told_autograde,not_applicable,,,,97,told_ai,timed_out,no,82,90,100,told_ai,graded,no,96,82,89
P180,S,computer_science_and_mathematics,0,0,95.9,told_ai,graded,no,74,82,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,91,85,92
P181,L,computer_science,0,0,72.7,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,50,92,100,told_ai,graded,no,69,88,88
P182,L,computer_science,0,0,81.19,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,75,92,100,told_ai,graded,no,88,82,89
P183,S,computer_science,0,0,76.96,told_ai,timed_out,no,61,82,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,82,82,89
P184,L,computational_biology,0,0,87.11,told_autograde,not_applicable,,,,95,told_ai,timed_out,yes,76,80,100,told_ai,timed_out,yes,77,85,85
P185,L,computer_science,0,0,78.31,told_autograde,not_applicable,,,,100,told_ai,graded,no,80,95,98,told_ai,graded,no,91,82,89
P186,S,software_engineering,0,0,78.63,told_ai,graded,no,73,90,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,93,82,82
P187,S,computer_science,0,0,92.82,told_ai,graded,no,59,82,97,told_autograde,not_applicable,,,,95,told_ai,graded,no,87,85,92
P188,L,software_engineering,0,0,83.68,told_autograde,not_applicable,,,,100,told_ai,timed_out,yes,81,95,98,told_ai,graded,no,77,95,95
P189,S,computer_science_and_mathematics,0,0,87.79,told_ai,timed_out,no,86,88,98,told_autograde,not_applicable,,,,100,told_ai,graded,no,81,82,82
P190,S,computer_science,0,0,87.16,told_ai,timed_out,no,87,88,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,87,82,89
P191,L,computer_science,0,0,65.13,told_autograde,not_applicable,,,,100,told_ai,not_booked,,,,100,told_ai,graded,no,69,82,89
P192,S,software_engineering,0,0,75.91,told_ai,graded,no,75,92,100,told_autograde,not_applicable,,,,98,told_ai,graded,no,60,92,92
P193,L,computer_science,0,0,79.33,told_autograde,not_applicable,,,,99,told_ai,graded,no,86,93,100,told_ai,graded,no,91,80,87
P194,L,computer_science,0,0,80.25,told_autograde,not_applicable,,,,100,told_ai,graded,no,80,92,97,told_ai,graded,no,81,88,95
P195,S,computer_science_and_mathematics,0,0,82.3,told_ai,timed_out,yes,80,82,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,93,82,82
P196,S,computational_biology,0,0,83.73,told_ai,timed_out,no,87,75,100,told_autograde,not_applicable,,,,96,told_ai,graded,no,97,82,89
P197,L,other,0,0,91.63,told_autograde,not_applicable,,,,100,told_ai,graded,no,87,91,100,told_ai,graded,no,91,82,89
P198,L,computer_science,0,0,83.06,told_autograde,not_applicable,,,,100,told_ai,graded,no,91,92,100,told_ai,graded,no,83,80,87
P199,L,software_engineering,0,0,76.64,told_autograde,not_applicable,,,,100,told_ai,graded,no,79,97,100,told_ai,graded,no,81,72,72
P200,S,computer_science,0,0,86.43,told_ai,graded,no,87,92,99,told_autograde,not_applicable,,,,100,told_ai,graded,no,93,95,95
P201,L,software_engineering,0,0,88.01,told_autograde,not_applicable,,,,100,told_ai,graded,no,91,91,100,told_ai,timed_out,yes,88,82,82
P202,L,computer_science,0,0,79.52,told_autograde,not_applicable,,,,100,told_ai,graded,no,71,91,100,told_ai,graded,no,86,82,89
P203,S,computer_science_and_mathematics,0,0,84.15,told_ai,timed_out,no,74,88,99,told_autograde,not_applicable,,,,100,told_ai,graded,no,88,82,89
P204,S,computational_biology,0,0,87.82,told_ai,timed_out,yes,86,88,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,89,82,89
P205,L,software_engineering,0,0,86.89,told_autograde,not_applicable,,,,100,told_ai,graded,no,87,97,97,told_ai,graded,no,80,92,92
P206,L,software_engineering,0,0,72.0,told_autograde,not_applicable,,,,100,told_ai,graded,no,75,90,100,told_ai,graded,no,86,90,90
P207,L,computer_science,0,0,88.17,told_autograde,not_applicable,,,,97,told_ai,graded,no,86,88,100,told_ai,graded,no,87,82,89
P208,S,computational_biology,0,0,85.0,told_ai,graded,no,49,88,99,told_autograde,not_applicable,,,,100,told_ai,graded,no,83,82,89
P209,L,computer_science,0,0,85.29,told_autograde,not_applicable,,,,100,told_ai,graded,no,91,95,100,told_ai,graded,no,92,88,95
P210,S,computer_science,0,0,79.37,told_ai,graded,no,82,88,99,told_autograde,not_applicable,,,,100,told_ai,graded,no,62,82,89
P211,L,computational_biology,0,0,91.94,told_autograde,not_applicable,,,,97,told_ai,graded,no,86,82,100,told_ai,graded,no,92,82,89
P212,S,computer_science,0,0,80.82,told_ai,timed_out,no,74,82,90,told_autograde,not_applicable,,,,100,told_ai,no_submission,,,,
P213,L,computer_science_and_mathematics,0,0,90.81,told_autograde,not_applicable,,,,99,told_ai,graded,no,87,93,98,told_ai,graded,no,86,78,78
P214,S,computer_science_and_mathematics,0,0,83.51,told_ai,timed_out,no,88,88,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,89,78,85
P215,S,computer_science,0,0,75.38,told_ai,timed_out,no,80,78,99,told_autograde,not_applicable,,,,100,told_ai,graded,no,87,90,90
P216,L,computer_science,0,0,79.15,told_autograde,not_applicable,,,,99,told_ai,graded,no,60,88,98,told_ai,graded,no,49,68,75
P217,S,computer_science,0,0,87.71,told_ai,graded,no,76,92,99,told_autograde,not_applicable,,,,100,told_ai,graded,no,93,82,89
P218,L,computer_science,0,0,79.75,told_autograde,not_applicable,,,,,told_ai,timed_out,no,80,85,100,told_ai,graded,no,92,78,85
P219,L,other,0,1,61.11,told_autograde,not_applicable,,,,100,told_ai,graded,no,15,88,98,told_ai,not_booked,,,,
P220,L,computer_science,0,0,76.67,told_autograde,not_applicable,,,,100,told_ai,graded,no,88,92,100,told_ai,no_submission,,,,
P221,L,computer_science_and_mathematics,0,0,83.63,told_autograde,not_applicable,,,,100,told_ai,graded,no,81,95,98,told_ai,graded,no,87,90,90
P222,L,computer_science,0,0,83.11,told_autograde,not_applicable,,,,100,told_ai,graded,no,81,90,100,told_ai,graded,no,70,90,90
P223,L,other,0,0,81.29,told_autograde,not_applicable,,,,88,told_ai,timed_out,no,82,92,100,told_ai,graded,no,91,72,79
P224,L,computer_science,0,0,85.96,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,80,90,100,told_ai,graded,no,91,78,85
P225,S,computer_science,0,0,94.24,told_ai,timed_out,no,69,91,100,told_autograde,not_applicable,,,,95,told_ai,graded,no,96,82,89
P226,L,computer_science,0,0,91.51,told_autograde,not_applicable,,,,100,told_ai,graded,no,87,90,98,told_ai,graded,no,91,72,79
P227,S,computer_science,0,0,78.69,told_ai,timed_out,no,47,93,100,told_autograde,not_applicable,,,,100,told_ai,not_booked,,,,
P228,S,software_engineering,0,0,76.36,told_ai,timed_out,no,69,88,98,told_autograde,not_applicable,,,,100,told_ai,not_booked,,,,
P229,L,computer_science,0,0,81.7,told_autograde,not_applicable,,,,9,told_ai,graded,no,87,90,98,told_ai,graded,no,70,82,89
P230,L,computer_science,0,0,80.91,told_autograde,not_applicable,,,,100,told_ai,graded,no,81,91,100,told_ai,graded,no,88,82,89
P231,L,computer_science,0,0,81.96,told_autograde,not_applicable,,,,39,told_ai,timed_out,yes,85,88,100,told_ai,graded,no,96,78,85
P232,L,computer_science_and_mathematics,0,0,81.52,told_autograde,not_applicable,,,,99,told_ai,timed_out,no,80,90,100,told_ai,timed_out,yes,81,88,88
P233,S,other,0,0,91.3,told_ai,graded,no,92,72,89,told_autograde,not_applicable,,,,100,told_ai,graded,no,96,85,92
P234,L,computer_science,0,0,75.29,told_autograde,not_applicable,,,,98,told_ai,timed_out,no,76,95,100,told_ai,timed_out,yes,68,88,88
P235,S,computer_science,0,0,88.21,told_ai,graded,no,79,85,99,told_autograde,not_applicable,,,,100,told_ai,graded,no,92,82,89
P236,S,computer_science,0,0,78.61,told_ai,graded,no,59,62,98,told_autograde,not_applicable,,,,93,told_ai,graded,no,88,72,79
P237,L,computer_science,0,0,86.15,told_autograde,not_applicable,,,,99,told_ai,graded,no,71,92,98,told_ai,graded,no,96,82,89
P238,L,computer_science,0,0,78.28,told_autograde,not_applicable,,,,96,told_ai,graded,no,60,95,100,told_ai,graded,no,82,90,90
P239,L,software_engineering,0,0,80.07,told_autograde,not_applicable,,,,100,told_ai,graded,no,48,95,100,told_ai,no_submission,,,,
P240,S,other,0,0,,told_ai,graded,no,86,90,98,told_autograde,not_applicable,,,,100,told_ai,graded,no,82,88,95
P241,L,computer_science,0,0,89.29,told_autograde,not_applicable,,,,100,told_ai,graded,no,80,93,100,told_ai,graded,no,91,88,88
P242,L,computational_biology,0,0,89.51,told_autograde,not_applicable,,,,100,told_ai,graded,no,92,93,100,told_ai,graded,no,81,85,85
P243,S,computational_biology,0,0,88.12,told_ai,graded,no,87,88,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,87,85,85
P244,S,computer_science,0,0,84.72,told_ai,graded,no,83,90,100,told_autograde,not_applicable,,,,100,told_ai,graded,no,92,90,90
P245,S,other,0,0,83.52,told_ai,timed_out,no,62,78,98,told_autograde,not_applicable,,,,100,told_ai,graded,no,77,82,89
P246,S,computer_science,0,0,75.74,told_ai,graded,no,61,92,100,told_autograde,not_applicable,,,,100,told_ai,timed_out,no,75,82,89
P247,L,computer_science,0,0,86.03,told_autograde,not_applicable,,,,100,told_ai,graded,no,91,93,100,told_ai,graded,no,97,82,82


==> anc/atc_surveys.csv <==
participant_id,exercise,form,record_order,T0,T01,T1,T2,T3,L1,L2,L3,P1,P2
P001,1,pre_autograde,1,6,7,7,5,6,5,,,automatic_only,automatic
P001,2,post_ai,1,2,4,3,3,3,1,3,1,automatic_only,automatic
P001,2,pre_ai,1,2,4,2,2,1,2,5,2,automatic_only,automatic
P002,1,pre_autograde,1,5,5,6,7,6,4,,,combination,automatic
P002,2,post_ai,1,6,6,3,5,5,3,6,3,combination,automatic
P002,2,pre_ai,1,5,5,3,5,5,5,6,3,combination,automatic
P002,3,post_ai,1,5,5,2,3,5,2,6,1,combination,automatic
P002,3,pre_ai,1,5,5,3,5,5,4,6,4,combination,automatic
P002,3,pre_ai,2,5,5,3,5,4,3,6,3,combination,automatic
P003,3,post_ai,1,4,5,3,2,4,3,3,2,combination,automatic
P003,3,pre_ai,1,5,5,4,3,3,4,5,4,combination,combination
P003,3,pre_ai,2,3,3,4,5,4,4,5,5,combination,automatic
P004,2,post_ai,1,4,5,4,7,5,5,7,7,automatic_only,automatic
P004,2,pre_ai,1,5,5,3,5,4,4,4,5,combination,no_preference
P004,3,post_ai,1,6,6,3,4,5,6,6,6,combination,combination
P004,3,pre_ai,1,3,3,3,3,3,3,3,3,combination,combination
P005,1,pre_autograde,1,4,4,7,7,5,7,,,automatic_only,automatic
P005,2,post_ai,1,6,6,4,4,5,7,7,7,combination,automatic
P005,2,pre_ai,1,4,4,3,4,3,4,7,4,automatic_only,automatic
P005,3,post_ai,1,7,4,4,5,6,7,7,1,automatic_only,automatic
P005,3,pre_ai,1,2,2,1,2,1,3,6,2,automatic_only,automatic
P006,1,pre_ai,1,5,5,2,2,2,3,5,4,automatic_only,automatic
P006,3,post_ai,1,6,6,5,7,6,7,7,7,combination,combination
P006,3,pre_ai,1,7,7,7,7,7,7,7,7,combination,combination
P007,1,pre_ai,1,5,4,5,4,5,5,5,5,combination,combination
P007,1,pre_ai,2,4,4,4,4,4,4,4,4,combination,combination
P007,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,no_preference
P008,1,post_ai,1,5,5,4,5,5,4,6,4,combination,combination
P008,1,pre_ai,1,4,5,4,4,4,5,5,5,combination,combination
P008,3,pre_ai,1,5,3,3,3,4,3,5,4,combination,combination
P009,1,post_ai,1,1,1,1,1,1,1,2,1,automatic_only,automatic
P009,1,pre_ai,1,4,4,2,2,1,1,1,1,automatic_only,automatic
P009,3,pre_ai,1,1,1,1,1,1,3,7,7,automatic_only,automatic
P010,1,post_ai,1,6,6,5,5,5,7,7,7,combination,combination
P010,1,pre_ai,1,5,5,5,2,3,7,7,7,combination,combination
P010,2,pre_autograde,1,5,6,7,7,7,6,,,combination,combination
P010,3,post_ai,1,5,5,5,6,6,7,7,7,combination,combination
P010,3,pre_ai,1,5,5,6,5,5,7,7,7,combination,combination
P011,1,post_ai,1,6,7,7,6,6,7,7,7,combination,combination
P011,1,pre_ai,1,4,4,3,5,4,6,6,4,combination,no_preference
P011,2,pre_autograde,1,5,5,5,6,5,5,,,combination,combination
P011,3,pre_ai,1,5,5,5,5,5,5,5,5,combination,no_preference
P012,2,post_ai,1,5,5,4,7,5,4,7,1,combination,combination
P012,2,pre_ai,1,5,5,5,3,3,4,5,4,combination,no_preference
P012,3,pre_ai,1,4,4,3,4,3,4,6,4,combination,no_preference
P013,1,post_ai,1,5,5,6,6,5,6,6,6,combination,combination
P013,1,pre_ai,1,5,6,7,5,4,5,7,6,combination,combination
P013,1,pre_autograde,1,5,5,6,7,5,5,,,combination,combination
P013,3,pre_ai,1,5,5,5,5,5,5,7,5,combination,combination
P014,1,pre_autograde,1,6,6,6,4,5,4,,,automatic_only,automatic
P014,2,post_ai,1,5,6,6,4,6,5,5,5,automatic_only,automatic
P014,2,pre_ai,1,5,5,5,5,5,5,5,5,automatic_only,no_preference
P014,3,pre_ai,1,5,5,5,5,5,5,5,5,combination,no_preference
P015,1,pre_autograde,1,5,5,4,6,3,4,,,automatic_only,automatic
P015,1,pre_autograde,2,6,6,6,7,7,4,,,automatic_only,automatic
P015,2,pre_ai,1,4,4,3,5,2,4,5,4,combination,no_preference
P015,2,pre_ai,2,4,4,4,4,4,4,5,3,combination,no_preference
P015,2,pre_ai,3,4,4,4,4,4,4,3,5,automatic_only,no_preference
P015,2,pre_ai,4,4,4,4,4,4,4,4,4,automatic_only,no_preference
P015,2,pre_ai,5,2,3,3,4,2,4,4,3,automatic_only,automatic
P015,2,pre_ai,6,2,4,2,3,3,5,3,2,combination,automatic
P015,3,pre_ai,1,4,3,4,3,4,2,3,4,combination,automatic
P015,3,pre_ai,2,4,3,4,4,5,3,3,4,automatic_only,automatic
P016,1,pre_autograde,1,5,5,6,5,5,5,,,combination,automatic
P016,2,post_ai,1,3,3,5,5,5,4,4,3,combination,automatic
P016,2,pre_ai,1,4,4,3,4,4,5,4,4,combination,automatic
P016,2,pre_ai,2,4,4,3,4,4,4,5,5,combination,automatic
P016,3,post_ai,1,6,6,6,6,5,5,6,5,combination,combination
P016,3,pre_ai,1,5,5,5,4,4,4,4,4,combination,combination
P017,1,post_ai,1,3,3,3,5,3,4,4,2,automatic_only,automatic
P017,1,post_ai,2,2,2,1,2,2,4,4,4,automatic_only,automatic
P017,1,post_ai,3,3,3,1,3,1,3,5,2,automatic_only,automatic
P017,1,pre_ai,1,5,4,4,5,3,3,5,5,automatic_only,automatic
P017,2,pre_autograde,1,5,5,6,6,5,4,,,automatic_only,automatic
P017,3,post_ai,1,5,3,2,4,2,5,4,2,automatic_only,automatic
P017,3,pre_ai,1,4,2,2,2,2,4,4,4,automatic_only,automatic
P018,1,pre_autograde,1,4,4,6,4,3,2,,,automatic_only,automatic
P018,2,post_ai,1,1,1,3,4,4,2,4,1,automatic_only,automatic
P018,2,post_ai,2,3,3,3,3,3,3,3,3,automatic_only,automatic
P018,2,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P018,3,post_ai,1,3,3,3,3,3,3,3,3,automatic_only,automatic
P018,3,pre_ai,1,3,3,3,3,3,1,2,1,automatic_only,automatic
P019,1,pre_autograde,1,5,5,5,4,4,5,,,automatic_only,no_preference
P019,2,post_ai,1,2,3,1,3,4,2,5,3,combination,automatic
P019,2,post_ai,2,4,4,4,4,4,4,4,4,combination,no_preference
P019,2,pre_ai,1,4,4,2,3,4,5,6,4,combination,combination
P019,3,post_ai,1,4,4,3,5,2,4,5,4,combination,no_preference
P019,3,pre_ai,1,1,1,1,1,1,1,1,1,combination,no_preference
P020,1,pre_autograde,1,1,1,1,1,1,1,,,automatic_only,automatic
P020,1,pre_autograde,2,7,7,7,7,7,7,,,automatic_only,automatic
P020,2,post_ai,1,2,2,2,3,2,1,1,1,automatic_only,automatic
P020,2,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P020,3,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P021,1,pre_ai,1,1,1,1,1,1,1,1,1,combination,no_preference
P021,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,no_preference
P022,1,post_ai,1,3,6,1,4,4,2,5,3,combination,combination
P022,1,pre_ai,1,5,5,3,4,4,5,7,5,combination,combination
P022,2,pre_autograde,1,6,4,7,7,6,7,,,automatic_only,no_preference
P022,3,post_ai,1,6,6,2,4,2,2,3,4,combination,combination
P022,3,pre_ai,1,2,2,1,4,1,3,6,6,combination,combination
P023,1,pre_autograde,1,3,3,3,5,2,4,,,automatic_only,automatic
P023,2,post_ai,1,4,4,4,6,4,6,6,6,combination,combination
P023,2,pre_ai,1,2,2,2,2,2,6,7,5,automatic_only,automatic
P023,2,pre_ai,2,4,4,4,4,4,4,4,4,combination,combination
P023,3,pre_ai,1,5,5,5,6,6,5,5,5,ai_only,combination
P024,2,post_ai,1,5,6,4,5,6,5,6,3,combination,automatic
P024,2,pre_ai,1,5,4,2,3,3,5,6,5,automatic_only,automatic
P024,3,post_ai,1,4,3,2,4,4,5,5,4,combination,combination
P024,3,pre_ai,1,4,4,3,4,2,6,6,4,automatic_only,combination
P025,1,post_ai,1,3,3,2,1,4,5,6,4,combination,combination
P025,1,pre_ai,1,5,5,2,3,4,2,5,4,combination,combination
P025,2,post_ai,1,4,4,3,2,4,5,5,4,combination,combination
P025,2,pre_ai,1,4,4,2,5,3,4,5,3,combination,combination
P026,1,pre_autograde,1,5,5,4,4,4,3,,,automatic_only,automatic
P026,2,post_ai,1,3,3,3,3,3,3,3,3,automatic_only,automatic
P026,2,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P026,2,pre_ai,2,3,3,3,3,3,3,3,3,automatic_only,automatic
P026,3,post_ai,1,3,3,3,3,3,3,3,3,automatic_only,automatic
P026,3,pre_ai,1,3,3,3,3,3,3,3,3,automatic_only,automatic
P027,1,pre_autograde,1,5,5,3,6,3,5,,,ai_only,automatic
P027,2,post_ai,1,5,3,1,6,3,5,3,3,automatic_only,automatic
P027,2,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P027,3,pre_ai,1,6,6,5,3,3,3,5,2,automatic_only,automatic
P027,3,pre_ai,2,4,4,4,4,4,4,4,4,combination,no_preference
P028,1,post_ai,1,3,4,3,4,4,3,4,4,automatic_only,automatic
P028,1,pre_ai,1,4,4,4,5,4,4,5,3,automatic_only,automatic
P028,2,pre_autograde,1,6,5,7,5,4,5,,,automatic_only,automatic
P028,3,pre_ai,1,5,5,5,5,5,3,4,3,automatic_only,automatic
P029,1,pre_autograde,1,5,5,5,7,6,3,,,combination,combination
P029,2,post_ai,1,6,7,5,6,6,6,7,7,combination,combination
P029,2,pre_ai,1,7,7,5,5,6,7,7,6,combination,combination
P030,2,pre_ai,1,4,4,4,3,4,4,4,4,automatic_only,automatic
P030,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,automatic
P031,2,post_ai,1,6,6,4,5,5,6,6,6,automatic_only,automatic
P031,2,pre_ai,1,4,4,4,4,4,5,5,5,automatic_only,automatic
P031,2,pre_ai,2,2,3,2,1,2,5,4,3,automatic_only,automatic
P031,3,post_ai,1,6,6,3,7,5,4,4,3,automatic_only,automatic
P031,3,pre_ai,1,2,4,2,4,5,5,5,6,automatic_only,automatic
P032,1,post_ai,1,2,3,1,1,2,2,2,2,automatic_only,automatic
P032,1,pre_ai,1,4,5,5,4,4,2,2,1,automatic_only,automatic
P032,3,post_ai,1,4,4,1,1,1,2,2,1,automatic_only,automatic
P032,3,pre_ai,1,2,2,1,2,1,3,3,1,automatic_only,automatic
P033,1,pre_ai,1,4,4,4,6,4,4,6,4,combination,no_preference
P033,1,pre_ai,2,4,4,4,4,4,4,4,6,combination,no_preference
P033,2,pre_autograde,1,5,4,5,4,3,3,,,combination,no_preference
P033,3,pre_ai,1,2,2,1,1,2,1,3,1,automatic_only,automatic
P034,2,post_ai,1,6,6,7,7,6,5,6,5,combination,combination
P034,2,pre_ai,1,5,5,3,5,4,6,7,3,combination,automatic
P034,3,post_ai,1,2,2,1,4,3,5,5,2,automatic_only,automatic
P034,3,post_ai,2,4,4,4,4,4,4,4,4,combination,combination
P034,3,pre_ai,1,6,6,5,5,5,6,6,5,combination,combination
P034,3,pre_ai,2,4,4,4,4,4,4,4,4,combination,combination
P035,1,pre_autograde,1,5,5,6,6,5,5,,,combination,no_preference
P035,2,pre_ai,1,5,5,5,3,4,5,6,5,combination,combination
P036,2,post_ai,1,1,5,2,2,5,6,3,2,combination,automatic
P036,2,pre_ai,1,4,3,2,4,6,1,6,5,combination,automatic
P036,3,pre_ai,1,5,4,2,4,3,6,6,6,automatic_only,no_preference
P037,1,pre_autograde,1,3,4,5,2,2,4,,,combination,combination
P037,2,pre_ai,1,4,5,2,4,5,5,5,5,combination,combination
P037,3,pre_ai,1,4,5,3,4,4,5,6,7,combination,combination
P037,3,pre_ai,2,5,6,6,6,6,6,7,7,combination,combination
P038,1,post_ai,1,3,3,1,3,5,2,1,1,automatic_only,automatic
P038,1,pre_ai,1,7,7,7,6,7,7,7,7,combination,combination
P038,3,pre_ai,1,4,4,4,4,6,4,5,4,automatic_only,automatic
P039,1,pre_autograde,1,4,4,5,6,3,3,,,combination,automatic
P039,2,post_ai,1,3,3,1,2,2,3,3,1,combination,no_preference
P039,2,pre_ai,1,4,4,4,4,4,3,3,3,combination,no_preference
P039,3,pre_ai,1,3,3,3,3,3,3,3,3,combination,no_preference
P040,2,post_ai,1,3,3,3,3,3,3,3,3,combination,combination
P040,2,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P041,1,pre_autograde,1,6,6,6,7,6,7,,,automatic_only,automatic
P041,2,post_ai,1,5,5,3,4,4,5,5,3,automatic_only,automatic
P041,2,pre_ai,1,4,4,4,4,4,3,5,2,automatic_only,automatic
P041,3,post_ai,1,6,6,5,4,4,4,4,4,automatic_only,automatic
P041,3,pre_ai,1,4,4,4,4,4,3,4,4,automatic_only,automatic
P042,2,post_ai,1,6,6,7,7,7,7,7,7,combination,combination
P042,2,pre_ai,1,5,5,3,2,5,5,5,5,combination,combination
P042,3,post_ai,1,6,6,6,6,6,6,6,6,combination,combination
P042,3,pre_ai,1,7,7,7,7,7,7,7,7,combination,combination
P043,1,pre_autograde,1,5,5,6,6,6,6,,,combination,no_preference
P043,2,post_ai,1,6,6,4,6,6,5,7,3,combination,combination
P043,2,pre_ai,1,6,6,4,5,6,5,6,5,combination,combination
P043,3,post_ai,1,6,6,3,5,6,5,7,2,combination,combination
P043,3,pre_ai,1,6,5,3,4,5,6,6,4,combination,combination
P044,1,post_ai,1,5,5,4,6,5,5,6,5,combination,combination
P044,1,pre_ai,1,6,6,6,6,6,6,6,6,combination,combination
P044,3,pre_ai,1,6,6,5,6,5,6,6,5,combination,combination
P045,2,post_ai,1,2,2,1,1,3,3,4,3,automatic_only,automatic
P045,2,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P046,2,post_ai,1,5,5,4,4,4,4,3,3,combination,no_preference
P046,2,pre_ai,1,4,4,4,4,4,4,4,4,combination,no_preference
P046,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,no_preference
P047,2,post_ai,1,3,2,1,3,1,1,1,1,automatic_only,automatic
P047,2,pre_ai,1,2,2,3,2,2,1,1,1,combination,automatic
P047,3,post_ai,1,2,1,1,1,1,1,1,1,automatic_only,automatic
P047,3,pre_ai,1,4,2,1,1,1,2,1,2,automatic_only,automatic
P049,1,pre_autograde,1,7,7,7,7,7,7,,,combination,combination
P049,2,pre_ai,1,7,7,7,7,7,7,7,7,combination,combination
P050,1,post_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P050,1,pre_ai,1,3,4,4,4,4,4,5,5,combination,combination
P050,2,pre_autograde,1,5,5,5,5,5,5,,,automatic_only,automatic
P050,3,pre_ai,1,3,3,3,3,3,3,3,3,automatic_only,automatic
P051,1,pre_autograde,1,4,4,4,5,4,4,,,automatic_only,automatic
P051,2,post_ai,1,5,5,4,5,5,5,5,5,automatic_only,automatic
P051,2,pre_ai,1,3,3,3,3,3,4,4,4,automatic_only,automatic
P051,3,post_ai,1,5,5,5,5,5,5,5,5,combination,automatic
P051,3,pre_ai,1,4,4,4,4,4,4,4,5,automatic_only,automatic
P052,1,post_ai,1,4,4,6,2,3,6,6,5,combination,combination
P052,1,pre_ai,1,3,3,2,4,4,5,5,5,combination,combination
P052,2,pre_autograde,1,4,5,5,4,5,3,,,combination,automatic
P052,3,pre_ai,1,3,2,5,4,1,6,6,2,combination,combination
P052,3,pre_ai,2,3,2,5,3,3,6,5,2,combination,combination
P053,1,post_ai,1,2,2,1,2,1,3,2,2,automatic_only,automatic
P053,1,pre_ai,1,4,4,2,3,3,2,2,3,combination,no_preference
P053,3,pre_ai,1,2,3,3,2,3,1,3,2,automatic_only,automatic
P054,1,pre_autograde,1,5,5,6,6,5,3,,,combination,combination
P054,2,post_ai,1,4,4,2,5,6,2,5,2,ai_only,combination
P054,2,pre_ai,1,5,4,4,5,5,5,6,6,combination,combination
P054,3,pre_ai,1,4,3,2,2,4,4,5,2,combination,combination
P054,3,pre_ai,2,2,2,1,2,2,5,5,5,automatic_only,automatic
P054,3,pre_ai,3,2,2,1,2,4,4,5,4,combination,no_preference
P054,3,pre_ai,4,2,2,1,2,3,2,5,4,combination,no_preference
P055,1,post_ai,1,2,2,2,2,2,5,5,1,automatic_only,automatic
P055,1,pre_ai,1,2,2,2,2,2,2,6,5,automatic_only,automatic
P055,3,pre_ai,1,3,3,3,2,2,3,5,3,combination,automatic
P056,1,pre_autograde,1,6,6,6,6,4,5,,,automatic_only,automatic
P056,2,post_ai,1,3,3,1,3,2,1,1,1,automatic_only,automatic
P056,2,post_ai,2,2,2,1,1,1,1,1,1,automatic_only,automatic
P056,2,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P056,3,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P057,2,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P057,3,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P058,1,pre_autograde,1,5,5,5,7,6,6,,,automatic_only,automatic
P058,2,post_ai,1,4,3,1,7,3,6,4,2,combination,automatic
P058,2,pre_ai,1,5,3,4,5,4,5,6,6,automatic_only,automatic
P058,3,pre_ai,1,4,4,2,3,4,6,6,5,combination,combination
P059,2,pre_ai,1,5,5,3,5,4,5,4,4,combination,automatic
P060,2,pre_ai,1,3,3,3,2,2,3,5,4,combination,automatic
P061,1,pre_autograde,1,5,5,6,7,6,6,,,automatic_only,automatic
P061,2,pre_ai,1,2,3,2,2,2,5,6,5,automatic_only,automatic
P061,3,post_ai,1,3,4,3,3,3,3,3,3,automatic_only,combination
P061,3,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P062,2,post_ai,1,6,6,3,4,3,5,6,5,combination,automatic
P062,2,pre_ai,1,4,4,2,3,3,5,6,5,combination,no_preference
P062,2,pre_ai,2,3,3,4,4,4,4,4,4,combination,automatic
P062,3,post_ai,1,5,5,5,5,5,5,5,4,combination,combination
P062,3,pre_ai,1,5,5,5,5,5,4,4,4,combination,combination
P063,2,post_ai,1,6,7,5,7,7,7,7,5,combination,automatic
P063,2,pre_ai,1,6,6,6,7,4,6,6,4,combination,automatic
P064,1,pre_autograde,1,5,5,5,7,5,6,,,automatic_only,automatic
P064,2,post_ai,1,4,4,2,6,5,4,5,2,combination,combination
P064,2,pre_ai,1,6,5,5,6,5,3,6,5,combination,combination
P064,3,pre_ai,1,4,4,3,5,4,4,5,4,combination,combination
P065,1,post_ai,1,4,3,2,2,4,4,4,3,automatic_only,automatic
P065,1,post_ai,2,2,2,2,2,3,3,3,2,automatic_only,automatic
P065,1,pre_ai,1,3,3,2,4,4,4,4,4,automatic_only,automatic
P065,1,pre_ai,2,3,3,3,2,4,3,4,3,automatic_only,automatic
P065,3,post_ai,1,4,4,3,4,3,4,5,3,automatic_only,automatic
P065,3,pre_ai,1,3,3,3,3,4,4,4,4,automatic_only,automatic
P066,1,post_ai,1,4,3,4,4,4,3,3,3,automatic_only,automatic
P066,1,pre_ai,1,3,3,4,3,3,2,3,3,automatic_only,automatic
P066,2,pre_autograde,1,5,5,5,4,5,5,,,automatic_only,automatic
P066,3,post_ai,1,3,3,3,3,2,4,4,4,automatic_only,automatic
P066,3,pre_ai,1,3,3,4,4,4,3,4,4,automatic_only,automatic
P067,1,pre_autograde,1,4,4,6,6,6,3,,,combination,no_preference
P067,2,post_ai,1,6,6,5,7,6,7,7,7,automatic_only,ai
P067,2,pre_ai,1,6,5,6,5,4,6,6,5,combination,combination
P067,3,post_ai,1,6,6,6,6,6,6,6,6,ai_only,ai
P067,3,pre_ai,1,5,5,3,5,5,5,5,5,ai_only,ai
P068,2,pre_ai,1,4,3,3,4,4,3,5,5,automatic_only,automatic
P068,2,pre_ai,2,3,3,3,4,3,4,5,4,automatic_only,automatic
P068,2,pre_ai,3,3,3,2,4,4,5,5,5,combination,combination
P068,2,pre_ai,4,3,3,3,4,3,5,5,4,combination,combination
P068,3,pre_ai,1,3,3,3,4,3,5,5,5,combination,combination
P069,1,post_ai,1,4,4,4,5,5,5,6,5,combination,combination
P069,1,pre_ai,1,5,5,4,5,6,5,6,5,combination,combination
P069,3,post_ai,1,5,5,5,5,5,5,5,5,combination,combination
P069,3,pre_ai,1,5,5,5,5,5,5,5,5,combination,combination
P070,1,pre_autograde,1,6,6,6,4,5,5,,,combination,no_preference
P070,2,post_ai,1,6,6,6,7,6,5,5,5,combination,combination
P070,2,pre_ai,1,6,5,6,5,6,6,7,7,combination,combination
P070,3,post_ai,1,5,5,6,7,5,5,6,6,combination,combination
P070,3,pre_ai,1,6,6,5,5,5,6,5,6,combination,combination
P071,1,pre_autograde,1,7,6,7,7,6,4,,,automatic_only,automatic
P071,2,post_ai,1,1,2,1,6,1,1,7,1,combination,automatic
P071,2,pre_ai,1,3,2,1,1,1,3,6,1,automatic_only,automatic
P071,3,post_ai,1,1,1,1,6,1,7,7,1,automatic_only,automatic
P071,3,pre_ai,1,1,1,1,6,1,7,7,1,automatic_only,automatic
P072,1,pre_autograde,1,6,6,7,5,5,5,,,automatic_only,automatic
P072,2,post_ai,1,5,5,4,4,5,6,7,5,combination,combination
P072,2,pre_ai,1,5,5,5,5,5,5,5,5,combination,automatic
P072,3,post_ai,1,5,5,4,6,6,6,7,6,combination,combination
P072,3,pre_ai,1,5,5,5,4,5,5,5,5,combination,automatic
P073,1,pre_autograde,1,6,6,6,7,5,5,,,combination,no_preference
P073,2,post_ai,1,5,5,2,3,7,5,2,3,combination,no_preference
P073,2,post_ai,2,6,5,4,5,5,5,5,3,combination,combination
P073,2,post_ai,3,6,5,2,5,5,5,5,4,combination,combination
P073,2,pre_ai,1,6,5,5,6,6,6,7,4,combination,no_preference
P073,3,post_ai,1,2,2,1,5,1,1,5,5,combination,no_preference
P073,3,pre_ai,1,5,5,1,3,6,5,4,2,combination,combination
P074,1,pre_autograde,1,2,2,6,7,6,1,,,automatic_only,automatic
P074,2,post_ai,1,1,1,1,4,1,1,1,1,automatic_only,automatic
P074,2,post_ai,2,2,2,2,4,2,3,3,2,automatic_only,automatic
P074,2,pre_ai,1,3,3,3,2,3,2,2,3,automatic_only,automatic
P074,2,pre_ai,2,2,2,2,3,2,2,2,2,automatic_only,automatic
P075,3,post_ai,1,6,6,5,6,6,6,6,6,combination,combination
P075,3,pre_ai,1,5,5,4,5,3,2,4,2,combination,automatic
P075,3,pre_ai,2,4,4,3,4,4,5,5,5,combination,combination
P075,3,pre_ai,3,4,5,5,5,3,5,4,4,combination,combination
P075,3,pre_ai,4,4,4,4,4,4,5,5,1,combination,combination
P076,1,pre_autograde,1,5,5,5,5,5,3,,,combination,no_preference
P076,2,post_ai,1,5,4,4,3,4,6,7,5,combination,no_preference
P076,3,post_ai,1,7,6,5,4,5,7,7,7,combination,combination
P076,3,pre_ai,1,5,5,5,4,5,6,6,6,combination,no_preference
P077,2,post_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P077,2,pre_ai,1,3,3,2,3,2,1,1,3,automatic_only,automatic
P077,3,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P078,1,post_ai,1,6,5,4,4,6,4,7,5,combination,combination
P078,1,pre_ai,1,5,5,3,6,5,5,7,7,combination,combination
P078,3,pre_ai,1,6,5,7,6,6,5,7,6,combination,combination
P079,1,pre_autograde,1,5,5,6,7,5,4,,,combination,no_preference
P079,2,post_ai,1,3,3,3,1,1,5,4,1,combination,combination
P079,2,pre_ai,1,5,5,3,3,3,5,5,5,combination,combination
P079,3,post_ai,1,7,7,5,6,7,5,7,3,combination,combination
P079,3,pre_ai,1,3,3,2,2,2,5,5,6,combination,automatic
P080,1,pre_autograde,1,7,6,6,5,6,5,,,automatic_only,automatic
P080,2,post_ai,1,4,5,2,2,2,4,4,2,automatic_only,automatic
P080,2,pre_ai,1,4,4,4,3,3,4,5,4,automatic_only,automatic
P080,3,post_ai,1,6,6,4,3,2,6,6,3,automatic_only,automatic
P080,3,pre_ai,1,2,3,4,2,3,4,5,4,automatic_only,automatic
P081,1,pre_autograde,1,7,7,7,7,7,7,,,automatic_only,automatic
P081,2,post_ai,1,7,7,5,5,6,5,6,5,automatic_only,no_preference
P081,2,pre_ai,1,6,6,6,6,6,4,5,5,automatic_only,no_preference
P081,3,pre_ai,1,6,5,5,6,6,5,6,6,automatic_only,no_preference
P082,1,pre_autograde,1,3,2,3,5,2,2,,,automatic_only,no_preference
P082,2,pre_ai,1,2,2,6,3,6,5,6,4,combination,combination
P082,3,post_ai,1,2,2,6,7,4,3,5,2,automatic_only,automatic
P082,3,pre_ai,1,2,2,2,1,6,3,6,2,automatic_only,automatic
P083,1,post_ai,1,4,6,3,4,4,3,5,5,combination,no_preference
P083,1,pre_ai,1,3,4,2,3,2,4,5,3,combination,combination
P083,3,pre_ai,1,5,5,3,4,4,4,5,6,combination,no_preference
P084,2,pre_autograde,1,5,6,4,3,4,1,,,automatic_only,automatic
P084,3,pre_ai,1,5,4,4,2,5,6,5,4,combination,automatic
P085,1,pre_autograde,1,7,7,7,7,7,7,,,automatic_only,no_preference
P085,2,pre_ai,1,6,6,6,6,6,6,7,6,combination,no_preference
P085,2,pre_ai,2,6,6,6,6,6,6,6,6,combination,no_preference
P085,3,pre_ai,1,6,6,6,6,6,6,6,6,combination,no_preference
P086,1,pre_autograde,1,6,6,6,5,4,4,,,automatic_only,automatic
P086,2,post_ai,1,5,4,2,7,7,6,7,2,automatic_only,automatic
P086,2,pre_ai,1,5,5,5,6,4,6,5,5,automatic_only,automatic
P087,2,pre_ai,1,6,6,6,6,6,5,7,5,ai_only,automatic
P087,3,pre_ai,1,6,6,6,6,6,5,6,5,ai_only,automatic
P089,1,post_ai,1,7,6,6,7,6,5,6,6,combination,no_preference
P089,1,pre_ai,1,5,4,4,4,5,4,6,4,combination,automatic
P089,3,post_ai,1,6,6,6,6,6,6,6,7,combination,no_preference
P089,3,pre_ai,1,6,6,5,6,5,6,5,4,combination,combination
P090,2,pre_ai,1,3,3,2,3,2,4,5,3,automatic_only,automatic
P091,1,post_ai,1,4,4,4,4,4,4,4,4,combination,combination
P091,1,pre_ai,1,5,5,5,5,5,4,5,5,combination,combination
P091,1,pre_autograde,1,4,3,4,4,3,3,,,combination,combination
P091,3,post_ai,1,4,5,6,3,4,6,7,6,combination,combination
P091,3,pre_ai,1,2,2,2,2,2,4,4,4,combination,combination
P092,2,post_ai,1,1,1,1,2,1,1,1,1,automatic_only,automatic
P092,2,pre_ai,1,5,5,3,4,3,5,5,5,combination,combination
P092,2,pre_ai,2,3,4,2,4,4,2,3,3,combination,combination
P092,3,post_ai,1,2,2,3,2,2,2,2,3,combination,combination
P092,3,pre_ai,1,3,3,2,2,3,4,3,2,combination,combination
P092,3,pre_ai,2,3,2,2,3,2,3,2,3,combination,combination
P093,1,post_ai,1,2,2,1,3,3,2,2,2,automatic_only,automatic
P093,1,pre_ai,1,5,5,4,4,4,3,4,3,automatic_only,automatic
P093,1,pre_ai,2,5,5,5,4,4,4,3,3,automatic_only,automatic
P093,3,pre_ai,1,3,3,2,2,2,2,3,2,automatic_only,automatic
P094,1,pre_autograde,1,6,6,6,7,6,6,,,automatic_only,automatic
P094,2,post_ai,1,6,6,4,5,6,6,7,5,combination,combination
P094,2,pre_ai,1,3,3,2,3,2,3,4,3,combination,combination
P094,3,post_ai,1,5,5,2,3,5,4,7,4,combination,combination
P094,3,pre_ai,1,4,4,3,4,4,4,7,4,combination,combination
P095,1,post_ai,1,3,3,1,3,4,5,5,4,combination,combination
P095,1,pre_ai,1,5,5,1,3,5,6,6,7,combination,combination
P095,2,pre_autograde,1,5,5,6,6,6,3,,,combination,combination
P095,3,post_ai,1,7,7,5,5,7,7,7,7,combination,combination
P095,3,pre_ai,1,5,5,4,5,6,7,7,7,combination,combination
P096,2,post_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P096,2,pre_ai,1,4,4,4,5,4,4,4,4,combination,automatic
P096,2,pre_ai,2,4,4,4,4,4,4,4,4,automatic_only,automatic
P096,3,post_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P096,3,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P096,3,pre_ai,2,4,4,4,4,4,4,4,4,combination,automatic
P097,1,pre_ai,1,5,5,4,5,3,5,5,5,combination,no_preference
P097,2,pre_autograde,1,3,5,5,6,5,3,,,automatic_only,combination
P097,3,post_ai,1,3,6,2,2,3,6,5,4,combination,combination
P097,3,pre_ai,1,4,3,2,2,2,4,5,4,combination,automatic
P098,1,pre_autograde,1,4,4,7,7,7,7,,,automatic_only,automatic
P098,2,post_ai,1,3,3,1,2,2,1,3,1,automatic_only,automatic
P098,2,pre_ai,1,3,3,3,2,1,2,2,2,automatic_only,automatic
P098,3,post_ai,1,2,2,2,3,2,2,2,2,automatic_only,automatic
P098,3,pre_ai,1,2,2,2,2,2,2,2,2,automatic_only,automatic
P099,1,pre_ai,1,5,3,2,2,3,5,5,5,combination,combination
P099,3,pre_ai,1,7,7,7,7,7,7,7,7,combination,combination
P100,1,post_ai,1,4,5,6,6,5,5,5,3,combination,combination
P100,1,pre_ai,1,5,5,4,5,5,6,5,3,combination,automatic
P100,1,pre_ai,2,5,5,6,5,5,7,7,6,combination,combination
P100,1,pre_ai,3,5,5,5,5,5,5,5,5,combination,combination
P100,2,pre_ai,1,6,6,6,6,6,6,6,6,combination,combination
P100,3,pre_ai,1,5,5,5,5,5,5,5,5,combination,combination
P101,1,pre_autograde,1,7,7,6,7,7,7,,,combination,no_preference
P101,2,post_ai,1,1,1,1,2,1,2,4,1,automatic_only,automatic
P101,2,pre_ai,1,6,6,6,6,6,7,7,7,combination,combination
P101,3,pre_ai,1,2,2,3,2,2,3,3,1,automatic_only,automatic
P102,1,post_ai,1,4,4,4,4,3,5,5,5,automatic_only,automatic
P102,1,pre_ai,1,5,5,4,4,4,5,6,6,combination,automatic
P103,2,post_ai,1,7,6,6,6,6,4,3,2,combination,no_preference
P103,2,pre_ai,1,3,3,2,4,3,1,4,3,combination,no_preference
P103,3,pre_ai,1,3,3,3,6,5,5,6,6,combination,no_preference
P104,2,post_ai,1,4,5,4,5,4,4,5,5,combination,no_preference
P104,2,pre_ai,1,4,4,4,4,4,4,4,4,combination,combination
P104,3,post_ai,1,4,5,4,4,4,5,5,5,combination,combination
P104,3,pre_ai,1,4,4,4,4,4,5,4,4,combination,combination
P105,1,pre_autograde,1,5,5,6,6,5,4,,,combination,combination
P105,2,pre_ai,1,6,6,6,4,5,6,6,6,combination,combination
P105,3,pre_ai,1,6,5,4,4,4,6,5,4,combination,combination
P106,1,pre_autograde,1,6,6,7,6,6,5,,,automatic_only,no_preference
P106,2,post_ai,1,6,6,4,4,6,6,6,4,combination,no_preference
P106,2,pre_ai,1,4,4,4,4,4,4,6,4,combination,automatic
P106,3,post_ai,1,6,6,4,5,6,5,7,4,combination,no_preference
P106,3,pre_ai,1,4,4,4,4,5,4,6,4,combination,no_preference
P107,1,pre_autograde,1,7,7,7,7,7,7,,,automatic_only,automatic
P107,2,post_ai,1,3,3,3,4,2,3,4,2,automatic_only,automatic
P107,2,pre_ai,1,5,5,4,3,5,3,4,2,automatic_only,automatic
P107,3,pre_ai,1,3,3,1,2,3,3,4,2,automatic_only,automatic
P108,1,pre_autograde,1,4,4,4,4,4,5,,,combination,combination
P108,2,post_ai,1,6,6,5,6,5,5,5,5,combination,no_preference
P108,3,pre_ai,1,5,5,5,5,5,6,6,6,combination,combination
P109,1,pre_autograde,1,5,5,7,7,7,1,,,combination,combination
P109,2,post_ai,1,7,6,7,3,5,5,6,6,combination,combination
P109,2,pre_ai,1,7,6,5,7,6,5,5,4,combination,automatic
P109,3,post_ai,1,6,6,5,7,5,4,4,4,combination,combination
P109,3,pre_ai,1,5,6,4,5,5,3,4,4,combination,combination
P110,2,post_ai,1,3,3,2,6,3,3,4,4,automatic_only,ai
P110,2,pre_ai,1,5,5,3,3,4,4,5,5,automatic_only,automatic
P110,3,pre_ai,1,3,4,4,4,5,5,5,5,automatic_only,combination
P111,2,post_ai,1,5,6,5,7,5,6,5,6,ai_only,automatic
P112,2,post_ai,1,3,4,2,5,6,2,1,1,combination,combination
P112,2,post_ai,2,4,4,3,5,3,5,3,5,automatic_only,automatic
P112,2,pre_ai,1,5,6,3,7,7,6,6,6,combination,combination
P112,3,post_ai,1,4,5,3,4,5,3,4,5,automatic_only,automatic
P112,3,pre_ai,1,3,3,3,3,4,4,5,3,automatic_only,automatic
P113,1,pre_autograde,1,5,5,5,4,5,2,,,automatic_only,automatic
P113,2,pre_ai,1,4,4,3,4,4,4,5,4,combination,automatic
P113,2,pre_ai,2,4,4,4,4,4,4,5,4,combination,no_preference
P113,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,combination
P113,3,pre_ai,2,4,4,4,4,4,4,4,4,combination,no_preference
P114,1,pre_autograde,1,5,6,6,7,5,5,,,automatic_only,automatic
P114,2,post_ai,1,6,5,2,6,4,4,5,2,automatic_only,automatic
P114,2,pre_ai,1,3,5,2,2,2,3,4,5,automatic_only,automatic
P114,3,post_ai,1,3,5,2,5,2,4,5,2,automatic_only,combination
P114,3,pre_ai,1,3,5,3,3,3,2,4,5,automatic_only,automatic
P115,1,post_ai,1,1,2,1,1,1,1,1,1,automatic_only,automatic
P115,3,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P116,1,pre_autograde,1,4,4,4,4,4,4,,,automatic_only,no_preference
P116,2,post_ai,1,2,2,2,3,2,1,1,1,automatic_only,automatic
P116,2,pre_ai,1,4,4,4,4,4,4,4,4,combination,no_preference
P116,3,post_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P116,3,pre_ai,1,2,2,1,1,2,2,3,1,automatic_only,automatic
P116,3,pre_ai,2,1,1,1,1,1,1,1,1,automatic_only,automatic
P117,1,pre_autograde,1,6,6,7,6,6,6,,,combination,combination
P117,2,post_ai,1,1,3,3,6,2,2,2,5,combination,combination
P117,2,pre_ai,1,2,2,2,3,2,2,6,5,combination,combination
P117,3,post_ai,1,1,1,1,4,1,1,1,1,automatic_only,automatic
P117,3,pre_ai,1,3,2,2,1,2,3,5,2,automatic_only,automatic
P118,1,pre_autograde,1,6,5,7,7,7,7,,,combination,automatic
P118,2,post_ai,1,6,6,6,7,7,7,7,7,combination,combination
P118,2,pre_ai,1,7,6,7,6,7,7,7,7,combination,combination
P118,3,pre_ai,1,7,7,7,7,7,7,7,7,combination,combination
P119,2,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P119,2,pre_ai,2,2,2,2,2,2,2,2,2,automatic_only,automatic
P120,1,pre_ai,1,6,6,6,6,6,6,6,6,combination,no_preference
P120,3,pre_ai,1,6,6,6,5,6,6,6,6,combination,no_preference
P121,2,post_ai,1,7,7,7,7,7,7,7,7,combination,combination
P121,2,pre_ai,1,4,4,4,4,4,4,7,4,ai_only,ai
P121,3,post_ai,1,5,5,3,7,3,7,7,7,combination,combination
P121,3,pre_ai,1,7,7,7,7,7,7,7,7,combination,combination
P122,1,post_ai,1,2,2,2,4,2,2,1,1,automatic_only,automatic
P122,1,pre_ai,1,5,6,5,7,3,2,1,1,combination,no_preference
P122,3,post_ai,1,5,5,2,6,2,1,1,1,combination,combination
P122,3,pre_ai,1,2,2,2,5,2,1,1,1,combination,automatic
P123,1,pre_autograde,1,7,6,7,7,7,7,,,automatic_only,automatic
P123,2,post_ai,1,3,7,1,1,2,2,3,1,automatic_only,automatic
P123,2,pre_ai,1,3,3,1,1,2,2,4,1,automatic_only,automatic
P124,1,pre_ai,1,2,2,2,2,2,2,2,2,automatic_only,automatic
P124,2,post_ai,1,3,3,3,3,3,3,3,3,combination,combination
P124,2,pre_autograde,1,3,3,3,3,3,3,,,combination,combination
P124,3,post_ai,1,3,3,3,3,3,3,3,3,combination,combination
P124,3,pre_ai,1,3,3,3,3,3,3,3,3,combination,combination
P124,3,pre_ai,2,3,3,3,3,3,3,3,3,combination,no_preference
P125,1,post_ai,1,6,6,6,6,6,6,6,6,combination,no_preference
P125,1,pre_ai,1,6,6,6,6,6,6,6,6,combination,combination
P125,3,post_ai,1,5,5,5,5,5,5,5,5,combination,no_preference
P126,1,pre_autograde,1,6,6,6,7,7,6,,,automatic_only,no_preference
P126,2,post_ai,1,4,4,3,2,4,3,4,3,automatic_only,automatic
P126,2,pre_ai,1,5,6,5,6,5,4,6,4,combination,no_preference
P126,2,pre_ai,2,5,5,5,6,5,5,4,5,combination,no_preference
P126,3,post_ai,1,3,4,3,3,1,2,4,3,automatic_only,automatic
P126,3,pre_ai,1,5,5,5,5,5,5,4,4,combination,no_preference
P126,3,pre_ai,2,4,4,5,4,5,4,4,4,combination,no_preference
P127,1,pre_autograde,1,6,6,5,7,4,4,,,combination,no_preference
P127,2,pre_ai,1,4,4,4,4,5,6,5,5,combination,no_preference
P127,2,pre_ai,2,4,4,4,5,5,5,6,4,combination,no_preference
P127,2,pre_ai,3,5,5,5,5,5,6,4,5,combination,no_preference
P127,2,pre_ai,4,4,5,6,5,4,4,5,5,combination,no_preference
P127,3,post_ai,1,6,4,5,6,4,5,7,4,combination,no_preference
P127,3,pre_ai,1,4,5,4,4,4,4,3,5,combination,combination
P128,1,pre_autograde,1,7,5,6,6,5,7,,,combination,combination
P128,2,post_ai,1,4,4,3,3,4,3,4,3,automatic_only,automatic
P128,2,pre_ai,1,5,5,4,6,6,6,6,6,combination,combination
P128,3,pre_ai,1,5,5,5,5,6,6,5,5,combination,combination
P129,2,post_ai,1,3,3,3,3,3,3,3,3,automatic_only,automatic
P129,2,pre_ai,1,4,4,4,3,3,3,3,3,combination,no_preference
P129,2,pre_autograde,1,4,4,6,6,5,2,,,combination,no_preference
P129,3,post_ai,1,4,4,4,5,3,4,4,4,combination,automatic
P129,3,pre_ai,1,4,4,4,4,4,1,4,1,automatic_only,automatic
P130,1,pre_autograde,1,4,4,4,4,4,4,,,automatic_only,no_preference
P130,2,post_ai,1,2,2,1,2,2,2,5,3,automatic_only,automatic
P130,2,post_ai,2,4,4,4,4,4,4,4,4,automatic_only,no_preference
P130,2,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,no_preference
P130,3,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,no_preference
P131,1,pre_autograde,1,4,4,4,4,4,3,,,automatic_only,automatic
P131,2,post_ai,1,7,7,7,7,7,7,7,6,automatic_only,automatic
P131,2,pre_ai,1,2,2,2,2,2,2,2,2,automatic_only,automatic
P131,3,post_ai,1,7,7,7,7,7,6,1,4,automatic_only,automatic
P131,3,pre_ai,1,1,1,1,1,1,1,4,1,automatic_only,automatic
P132,1,pre_ai,1,4,4,3,4,4,5,5,3,combination,no_preference
P132,2,pre_autograde,1,4,3,5,5,5,3,,,combination,no_preference
P133,1,pre_autograde,1,5,5,5,3,7,5,,,automatic_only,automatic
P133,2,post_ai,1,2,2,2,2,2,2,2,2,automatic_only,automatic
P133,2,pre_ai,1,3,3,3,3,3,3,3,3,automatic_only,automatic
P133,2,pre_ai,2,2,2,2,2,2,2,2,2,automatic_only,automatic
P134,1,pre_autograde,1,6,6,7,7,6,6,,,automatic_only,automatic
P134,2,post_ai,1,3,3,3,4,3,4,4,3,automatic_only,automatic
P134,2,pre_ai,1,3,3,3,3,3,3,3,3,automatic_only,automatic
P134,3,pre_ai,1,3,3,3,3,3,3,4,3,automatic_only,automatic
P135,2,post_ai,1,4,4,3,5,5,5,5,3,combination,automatic
P135,2,pre_ai,1,4,4,3,4,4,5,5,3,automatic_only,automatic
P135,3,pre_ai,1,5,5,3,3,4,5,6,3,combination,automatic
P136,1,post_ai,1,1,1,2,1,1,2,1,2,automatic_only,automatic
P136,1,pre_ai,1,2,3,1,1,2,3,1,1,automatic_only,automatic
P136,1,pre_ai,2,2,2,1,3,1,2,1,3,automatic_only,automatic
P136,3,post_ai,1,1,1,1,3,1,1,3,1,automatic_only,automatic
P136,3,pre_ai,1,2,1,1,1,2,2,3,2,automatic_only,automatic
P137,1,pre_autograde,1,2,2,4,7,4,3,,,combination,no_preference
P137,2,post_ai,1,5,5,3,4,4,1,2,2,automatic_only,automatic
P137,2,pre_ai,1,4,4,2,2,3,1,4,2,automatic_only,no_preference
P137,2,pre_ai,2,4,4,2,3,3,2,3,2,automatic_only,no_preference
P137,3,post_ai,1,5,5,4,4,3,5,6,4,combination,no_preference
P137,3,pre_ai,1,3,3,2,3,3,3,5,3,automatic_only,automatic
P138,1,pre_autograde,1,5,4,5,5,5,4,,,combination,combination
P138,2,post_ai,1,3,3,2,3,2,3,5,3,automatic_only,automatic
P138,2,pre_ai,1,4,4,4,4,4,5,6,6,combination,combination
P139,2,pre_ai,1,4,4,4,4,4,4,4,4,combination,no_preference
P139,2,pre_ai,2,6,6,6,5,6,5,6,5,combination,combination
P139,3,pre_ai,1,5,5,5,5,5,5,5,5,combination,combination
P140,1,pre_autograde,1,6,5,5,6,5,3,,,combination,combination
P140,2,post_ai,1,7,7,6,5,5,4,4,4,combination,no_preference
P140,2,pre_ai,1,5,5,3,4,4,2,2,5,combination,combination
P140,3,pre_ai,1,6,5,5,5,4,5,4,4,combination,no_preference
P140,3,pre_ai,2,5,6,5,5,5,4,4,5,combination,no_preference
P141,1,pre_autograde,1,6,6,7,6,5,6,,,combination,combination
P141,2,post_ai,1,5,5,5,6,5,6,6,6,combination,no_preference
P141,2,pre_ai,1,6,6,5,5,6,6,6,5,combination,combination
P141,3,post_ai,1,3,2,2,2,2,4,5,3,combination,no_preference
P141,3,pre_ai,1,5,5,5,6,5,6,6,6,combination,no_preference
P142,1,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P142,3,pre_ai,1,2,2,2,2,2,2,2,2,automatic_only,automatic
P143,1,post_ai,1,2,2,3,1,2,4,5,1,automatic_only,automatic
P143,1,pre_ai,1,1,1,1,1,1,1,4,2,combination,combination
P143,3,pre_ai,1,1,1,1,1,1,1,7,3,automatic_only,automatic
P144,2,post_ai,1,6,6,6,6,6,6,6,6,combination,automatic
P144,2,post_ai,2,7,7,6,6,6,7,7,7,combination,automatic
P144,2,pre_ai,1,5,5,5,6,6,6,6,6,combination,no_preference
P144,3,pre_ai,1,5,5,5,5,6,6,7,4,combination,automatic
P145,2,post_ai,1,4,4,3,4,4,5,5,5,automatic_only,automatic
P145,2,pre_ai,1,2,2,2,4,3,2,5,4,combination,combination
P145,2,pre_ai,2,3,3,3,4,3,3,4,4,combination,automatic
P146,1,pre_autograde,1,7,7,7,7,7,7,,,combination,combination
P146,2,post_ai,1,4,3,2,1,1,7,7,7,automatic_only,automatic
P146,2,pre_ai,1,4,4,3,3,2,5,6,5,automatic_only,automatic
P146,3,post_ai,1,7,7,7,7,7,4,7,7,combination,combination
P146,3,pre_ai,1,1,1,1,1,1,4,4,4,automatic_only,automatic
P147,1,pre_autograde,1,2,2,2,7,5,1,,,combination,automatic
P147,2,post_ai,1,4,4,3,3,5,4,3,3,combination,automatic
P147,2,pre_ai,1,5,5,5,4,5,4,4,5,combination,automatic
P147,2,pre_ai,2,5,5,5,3,6,4,4,4,combination,automatic
P147,3,pre_ai,1,4,4,3,3,4,3,3,3,combination,automatic
P148,3,pre_ai,1,4,4,3,4,5,5,5,5,combination,combination
P149,2,pre_autograde,1,7,6,6,6,6,6,,,combination,no_preference
P150,2,pre_ai,1,6,6,6,7,6,7,7,6,combination,automatic
P150,2,pre_ai,2,6,6,6,6,6,6,6,6,combination,no_preference
P150,3,post_ai,1,6,6,6,6,6,6,7,6,combination,automatic
P150,3,pre_ai,1,6,6,6,6,6,6,6,6,combination,automatic
P151,2,post_ai,1,4,5,4,2,5,6,6,3,combination,combination
P151,2,pre_ai,1,5,5,5,4,4,6,5,5,combination,combination
P151,3,pre_ai,1,3,4,4,3,5,5,6,4,combination,combination
P152,1,pre_autograde,1,6,5,7,6,6,5,,,automatic_only,automatic
P152,2,post_ai,1,6,6,7,4,6,6,7,7,combination,combination
P152,2,pre_ai,1,6,6,7,5,5,6,7,7,combination,combination
P152,3,pre_ai,1,5,5,5,5,5,7,7,5,combination,combination
P153,2,post_ai,1,7,7,6,5,5,6,6,4,combination,no_preference
P153,3,post_ai,1,6,5,4,5,5,4,5,3,combination,no_preference
P153,3,pre_ai,1,5,5,5,4,4,5,5,5,combination,no_preference
P154,2,pre_ai,1,4,4,4,4,4,3,3,3,combination,combination
P154,2,pre_ai,2,4,3,4,4,4,4,4,4,combination,no_preference
P155,1,pre_autograde,1,6,5,6,6,7,5,,,automatic_only,automatic
P155,2,post_ai,1,2,2,1,1,1,2,1,1,automatic_only,automatic
P155,2,pre_ai,1,3,3,3,3,3,1,4,1,automatic_only,automatic
P155,3,post_ai,1,2,3,3,2,2,2,2,2,automatic_only,automatic
P155,3,pre_ai,1,2,2,2,3,3,2,1,1,automatic_only,automatic
P156,1,pre_autograde,1,4,4,6,5,4,4,,,automatic_only,automatic
P156,2,post_ai,1,2,2,2,5,1,4,5,5,combination,automatic
P156,2,pre_ai,1,4,4,4,4,3,2,6,3,combination,automatic
P156,2,pre_ai,2,4,4,2,3,3,4,5,5,combination,automatic
P156,2,pre_ai,3,3,3,4,4,4,3,5,4,combination,automatic
P156,3,pre_ai,1,4,4,3,3,5,4,6,6,combination,combination
P157,1,pre_autograde,1,5,4,3,4,3,4,,,automatic_only,automatic
P157,2,post_ai,1,5,3,2,3,2,4,4,3,combination,combination
P157,2,pre_ai,1,4,3,3,2,3,3,4,4,automatic_only,automatic
P157,3,post_ai,1,5,5,3,3,3,4,5,4,combination,combination
P157,3,pre_ai,1,3,3,2,3,3,4,4,4,automatic_only,automatic
P158,1,post_ai,1,2,2,1,1,1,4,4,4,automatic_only,automatic
P158,1,pre_ai,1,3,1,1,1,4,1,7,1,automatic_only,automatic
P158,2,pre_autograde,1,5,5,5,5,3,3,,,automatic_only,automatic
P158,3,post_ai,1,7,4,4,4,4,1,5,3,automatic_only,automatic
P158,3,pre_ai,1,1,1,1,1,1,4,5,1,automatic_only,automatic
P159,1,pre_autograde,1,5,5,6,7,3,1,,,combination,combination
P159,2,post_ai,1,5,5,6,7,5,5,4,3,ai_only,ai
P159,2,pre_ai,1,5,6,4,3,4,3,6,2,combination,combination
P159,2,pre_ai,2,5,5,4,5,4,3,6,3,combination,combination
P159,3,post_ai,1,6,6,6,6,6,6,7,6,ai_only,ai
P159,3,pre_ai,1,5,5,5,5,5,5,5,5,combination,combination
P160,1,post_ai,1,6,6,3,6,6,7,7,5,combination,no_preference
P160,1,pre_ai,1,6,6,5,5,5,6,6,6,combination,no_preference
P160,3,pre_ai,1,6,5,4,6,5,6,6,5,combination,no_preference
P161,1,pre_autograde,1,5,5,7,6,7,6,,,combination,combination
P161,2,post_ai,1,3,3,5,7,2,7,7,6,combination,combination
P161,2,pre_ai,1,5,5,2,4,5,6,6,6,combination,combination
P161,3,post_ai,1,5,6,6,7,5,7,7,7,combination,combination
P161,3,pre_ai,1,5,5,5,5,3,6,7,5,combination,combination
P162,1,post_ai,1,4,5,4,5,5,6,6,5,combination,no_preference
P163,2,post_ai,1,7,7,7,7,7,7,7,7,ai_only,ai
P163,2,pre_ai,1,7,7,7,7,7,7,7,7,combination,combination
P163,3,post_ai,1,7,7,7,7,7,7,7,7,combination,combination
P163,3,pre_ai,1,7,7,7,7,7,7,7,7,ai_only,ai
P164,1,post_ai,1,4,4,6,7,6,7,5,4,combination,combination
P164,1,pre_ai,1,6,5,6,4,5,7,7,7,combination,combination
P164,1,pre_autograde,1,4,5,3,5,2,2,,,combination,combination
P164,3,post_ai,1,5,5,7,7,5,7,4,4,combination,combination
P164,3,pre_ai,1,5,4,5,7,7,7,7,7,combination,combination
P165,1,pre_autograde,1,4,4,6,6,5,4,,,combination,no_preference
P165,2,post_ai,1,5,5,5,5,6,6,7,7,ai_only,ai
P165,2,pre_ai,1,5,5,4,3,2,3,5,4,combination,no_preference
P165,3,post_ai,1,6,6,6,6,6,6,6,6,ai_only,ai
P165,3,pre_ai,1,5,5,4,3,5,5,5,3,combination,no_preference
P166,1,pre_autograde,1,2,2,4,5,3,2,,,automatic_only,automatic
P166,2,post_ai,1,1,1,1,1,1,1,2,1,automatic_only,automatic
P166,2,pre_ai,1,3,3,3,2,2,2,4,2,automatic_only,automatic
P166,3,post_ai,1,2,2,1,2,2,2,3,2,automatic_only,automatic
P166,3,pre_ai,1,1,1,1,2,2,1,1,2,automatic_only,automatic
P167,2,post_ai,1,1,1,1,1,1,1,1,1,combination,no_preference
P167,2,pre_ai,1,3,3,3,2,2,2,2,3,automatic_only,automatic
P167,2,pre_ai,2,2,2,2,2,2,2,2,2,automatic_only,automatic
P167,3,post_ai,1,1,1,1,1,1,1,1,1,combination,no_preference
P167,3,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P168,1,pre_autograde,1,5,5,7,7,6,5,,,automatic_only,automatic
P168,2,post_ai,1,2,2,1,6,1,1,6,1,automatic_only,automatic
P168,2,pre_ai,1,4,3,3,2,2,5,7,5,combination,automatic
P168,3,post_ai,1,1,1,1,3,1,6,6,1,automatic_only,automatic
P168,3,pre_ai,1,2,2,1,1,1,1,6,1,automatic_only,automatic
P169,1,post_ai,1,6,7,5,6,7,7,5,5,combination,combination
P169,1,pre_ai,1,7,7,7,7,7,6,7,7,combination,combination
P169,1,pre_ai,2,7,7,7,7,7,7,7,7,combination,combination
P169,3,pre_ai,1,7,7,7,7,7,7,7,7,combination,combination
P170,1,post_ai,1,6,6,6,5,5,6,6,4,combination,combination
P170,1,pre_ai,1,6,6,5,6,5,6,6,6,automatic_only,automatic
P170,3,post_ai,1,6,6,4,6,6,5,5,4,combination,combination
P170,3,pre_ai,1,6,6,6,6,6,6,6,6,combination,automatic
P171,2,post_ai,1,1,2,1,7,3,5,7,7,combination,combination
P171,2,pre_ai,1,4,4,5,3,4,5,5,7,combination,combination
P171,2,pre_ai,2,3,1,1,2,2,7,7,7,combination,combination
P171,2,pre_ai,3,1,2,1,2,3,6,7,7,combination,combination
P171,3,post_ai,1,7,6,4,4,4,7,7,7,combination,combination
P172,1,pre_autograde,1,5,4,7,7,7,7,,,automatic_only,automatic
P172,2,post_ai,1,6,6,6,7,6,1,7,2,combination,no_preference
P172,2,pre_ai,1,5,4,2,5,4,2,7,4,combination,no_preference
P172,3,post_ai,1,4,5,5,6,4,1,7,5,combination,no_preference
P172,3,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P173,2,post_ai,1,4,5,5,4,3,4,4,4,combination,combination
P173,2,pre_ai,1,5,5,5,5,5,4,5,5,combination,combination
P173,2,pre_ai,2,5,5,5,5,5,5,5,5,combination,combination
P173,2,pre_ai,3,4,4,4,4,4,4,4,4,combination,no_preference
P173,3,post_ai,1,4,4,4,4,4,4,4,4,combination,combination
P173,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,combination
P174,1,post_ai,1,6,6,4,6,5,7,7,7,combination,combination
P174,1,pre_ai,1,5,5,6,4,4,5,6,5,combination,combination
P175,1,pre_autograde,1,6,7,7,6,7,4,,,combination,combination
P175,2,post_ai,1,4,4,7,3,4,7,7,3,combination,no_preference
P175,2,pre_ai,1,5,6,7,4,5,6,7,7,combination,no_preference
P175,3,pre_ai,1,6,4,4,4,4,4,4,4,combination,no_preference
P176,2,post_ai,1,2,2,1,4,2,5,7,6,automatic_only,automatic
P176,2,pre_ai,1,6,5,4,6,5,7,7,6,combination,combination
P176,2,pre_ai,2,5,5,4,5,5,6,7,3,combination,no_preference
P176,3,pre_ai,1,4,5,5,3,5,6,7,5,combination,no_preference
P176,3,pre_ai,2,5,4,4,5,4,6,6,6,combination,no_preference
P176,3,pre_ai,3,5,4,5,4,5,6,7,6,combination,combination
P177,1,post_ai,1,6,6,5,7,6,6,7,6,combination,combination
P177,1,pre_ai,1,6,6,5,4,5,5,7,6,combination,combination
P177,2,pre_autograde,1,6,6,7,7,6,6,,,combination,combination
P177,3,pre_ai,1,2,2,2,2,2,6,6,2,automatic_only,automatic
P178,1,post_ai,1,4,5,1,1,2,5,7,7,automatic_only,automatic
P178,1,pre_ai,1,2,2,1,2,1,6,7,7,automatic_only,automatic
P178,3,post_ai,1,7,7,7,7,7,7,7,7,combination,automatic
P178,3,pre_ai,1,2,2,1,3,2,6,7,4,combination,automatic
P179,1,pre_autograde,1,4,6,4,7,6,4,,,combination,combination
P179,2,post_ai,1,3,3,2,4,5,4,6,4,combination,automatic
P179,2,pre_ai,1,4,4,4,4,4,4,4,4,combination,no_preference
P179,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,no_preference
P180,1,post_ai,1,3,3,3,3,3,3,3,3,automatic_only,automatic
P180,1,pre_ai,1,3,3,3,2,3,4,3,3,automatic_only,automatic
P180,3,post_ai,1,7,7,7,7,7,7,7,7,automatic_only,automatic
P180,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,automatic
P181,1,pre_autograde,1,5,5,7,6,5,4,,,combination,automatic
P181,2,post_ai,1,1,1,1,3,1,1,1,1,combination,automatic
P181,2,pre_ai,1,4,4,4,4,4,2,2,2,combination,automatic
P181,3,post_ai,1,3,3,3,3,3,3,3,3,combination,combination
P181,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,automatic
P182,1,pre_autograde,1,5,5,5,5,5,3,,,combination,combination
P182,2,post_ai,1,1,1,1,4,4,1,5,1,automatic_only,automatic
P182,2,post_ai,2,1,1,1,1,1,1,1,1,automatic_only,automatic
P182,2,post_ai,3,3,3,3,3,3,3,3,3,automatic_only,automatic
P182,2,pre_ai,1,4,4,4,4,4,3,3,3,automatic_only,no_preference
P182,3,post_ai,1,3,3,3,3,3,3,3,3,automatic_only,automatic
P182,3,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P183,1,post_ai,1,3,3,3,4,4,4,5,5,combination,combination
P183,1,pre_ai,1,4,4,3,3,3,4,5,4,automatic_only,no_preference
P183,1,pre_autograde,1,4,4,3,5,3,5,,,combination,combination
P183,3,pre_ai,1,4,4,4,4,4,4,5,4,combination,combination
P184,1,pre_autograde,1,5,5,5,5,5,3,,,combination,no_preference
P184,2,post_ai,1,4,4,4,5,4,5,5,4,automatic_only,automatic
P184,2,pre_ai,1,4,4,4,3,4,4,5,5,automatic_only,no_preference
P184,3,post_ai,1,4,4,4,4,4,5,4,4,automatic_only,no_preference
P184,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,no_preference
P185,1,pre_autograde,1,5,5,6,7,6,5,,,combination,no_preference
P185,2,post_ai,1,5,5,4,4,5,5,5,4,automatic_only,no_preference
P185,2,pre_ai,1,5,5,4,3,5,3,3,3,automatic_only,automatic
P185,3,post_ai,1,5,6,6,6,5,5,6,5,combination,combination
P185,3,pre_ai,1,5,5,5,4,5,3,4,3,combination,no_preference
P186,1,post_ai,1,6,6,4,6,7,6,7,7,combination,combination
P186,1,post_ai,2,6,6,5,6,7,7,7,5,combination,combination
P186,3,post_ai,1,6,6,6,6,6,7,7,5,combination,combination
P186,3,pre_ai,1,6,6,5,7,7,7,7,4,combination,combination
P187,1,post_ai,1,2,3,1,1,1,3,1,1,combination,automatic
P187,1,post_ai,2,1,3,1,3,1,3,5,1,combination,automatic
P187,1,pre_ai,1,2,2,2,2,3,4,7,2,combination,automatic
P187,2,pre_autograde,1,6,6,6,7,4,5,,,combination,automatic
P187,3,post_ai,1,1,1,1,1,1,1,1,1,combination,combination
P187,3,pre_ai,1,1,1,1,1,1,3,3,1,combination,automatic
P188,1,pre_autograde,1,4,4,5,6,3,3,,,automatic_only,automatic
P188,2,post_ai,1,3,3,2,1,3,5,6,3,combination,combination
P188,2,pre_ai,1,3,3,3,1,2,4,4,2,automatic_only,automatic
P188,3,pre_ai,1,4,4,4,3,4,6,5,3,combination,combination
P189,1,pre_ai,1,3,4,4,4,4,4,4,4,combination,automatic
P189,3,pre_ai,1,3,3,3,2,5,4,5,2,automatic_only,automatic
P190,1,post_ai,1,2,2,2,2,2,3,3,3,automatic_only,automatic
P190,1,pre_ai,1,6,5,6,5,6,2,2,2,automatic_only,automatic
P190,1,pre_autograde,1,2,2,2,2,2,2,,,automatic_only,automatic
P190,3,post_ai,1,2,2,2,6,2,2,2,2,automatic_only,automatic
P190,3,pre_ai,1,2,2,2,2,2,2,2,2,automatic_only,automatic
P191,3,pre_ai,1,4,4,3,5,4,2,2,4,automatic_only,automatic
P191,3,pre_ai,2,4,4,4,4,4,4,4,4,automatic_only,automatic
P192,1,post_ai,1,6,6,5,6,6,4,6,3,combination,no_preference
P192,1,pre_ai,1,5,6,4,3,2,7,7,2,combination,combination
P192,1,pre_ai,2,1,1,1,1,1,1,1,1,automatic_only,automatic
P192,1,pre_ai,3,4,4,4,4,4,4,4,4,automatic_only,automatic
P192,3,post_ai,1,6,6,6,6,6,6,6,6,combination,combination
P192,3,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P193,2,post_ai,1,5,5,4,6,4,2,4,2,automatic_only,automatic
P193,2,pre_ai,1,5,5,3,7,5,2,3,3,automatic_only,automatic
P194,2,post_ai,1,4,3,2,3,3,3,4,2,automatic_only,automatic
P194,2,post_ai,2,5,4,2,3,2,4,4,4,automatic_only,automatic
P194,2,pre_ai,1,2,3,2,3,2,2,3,2,automatic_only,automatic
P194,3,pre_ai,1,4,4,2,3,3,4,4,4,automatic_only,automatic
P195,1,post_ai,1,5,5,4,4,5,4,4,5,combination,combination
P195,1,pre_ai,1,5,5,6,5,4,7,7,6,combination,combination
P195,2,pre_autograde,1,5,5,7,7,6,5,,,combination,combination
P195,3,post_ai,1,6,6,3,5,5,6,7,2,combination,combination
P196,1,post_ai,1,6,6,3,5,4,3,6,2,combination,automatic
P196,1,pre_ai,1,4,5,2,2,1,3,7,4,automatic_only,automatic
P196,2,pre_autograde,1,6,6,6,5,6,4,,,automatic_only,automatic
P196,3,post_ai,1,7,7,5,5,4,6,7,4,combination,no_preference
P196,3,pre_ai,1,2,2,2,6,6,5,5,2,automatic_only,automatic
P197,1,pre_autograde,1,3,3,3,4,2,4,,,automatic_only,automatic
P197,2,pre_ai,1,4,3,3,3,2,5,5,4,automatic_only,automatic
P197,2,pre_ai,2,4,4,5,3,2,5,4,4,automatic_only,automatic
P197,3,post_ai,1,4,5,3,5,3,5,5,5,combination,combination
P197,3,pre_ai,1,4,4,4,4,4,4,4,4,automatic_only,automatic
P198,1,pre_autograde,1,6,6,6,7,3,4,,,combination,combination
P198,2,post_ai,1,2,3,1,5,4,3,3,3,combination,automatic
P198,3,post_ai,1,3,3,3,6,2,5,6,5,ai_only,automatic
P199,2,pre_ai,1,3,3,2,4,3,5,6,6,combination,combination
P200,1,post_ai,1,4,4,4,6,3,4,4,3,combination,no_preference
P200,1,pre_ai,1,3,4,2,2,5,6,5,2,automatic_only,automatic
P200,1,pre_autograde,1,5,4,4,6,2,4,,,combination,automatic
P200,3,post_ai,1,4,4,5,6,3,5,6,3,combination,combination
P200,3,pre_ai,1,4,4,4,4,3,5,5,4,combination,combination
P201,1,pre_autograde,1,4,4,1,4,1,1,,,automatic_only,automatic
P201,2,post_ai,1,7,7,7,7,7,7,7,1,automatic_only,automatic
P201,2,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P201,3,post_ai,1,6,5,6,5,5,5,6,4,automatic_only,automatic
P201,3,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P202,1,pre_autograde,1,4,3,3,6,4,5,,,combination,combination
P202,2,post_ai,1,5,4,3,2,4,5,5,5,combination,combination
P202,2,pre_ai,1,4,4,4,4,4,4,4,4,combination,combination
P202,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,combination
P203,1,post_ai,1,2,3,3,3,3,5,5,3,combination,automatic
P203,1,pre_ai,1,6,6,4,4,4,6,6,3,combination,automatic
P203,3,post_ai,1,4,3,1,5,3,5,6,3,combination,automatic
P203,3,pre_ai,1,4,5,2,2,4,5,5,1,automatic_only,automatic
P204,1,post_ai,1,3,3,3,3,6,5,6,2,automatic_only,automatic
P204,1,pre_ai,1,3,3,3,2,3,3,4,3,automatic_only,automatic
P204,1,pre_autograde,1,6,5,6,7,6,5,,,automatic_only,automatic
P204,3,pre_ai,1,4,4,4,2,4,4,4,4,automatic_only,automatic
P205,2,post_ai,1,7,6,6,6,6,6,6,5,combination,no_preference
P205,2,pre_ai,1,4,4,4,4,4,2,4,4,combination,no_preference
P205,2,pre_ai,2,4,4,4,4,4,4,4,4,combination,no_preference
P205,3,pre_ai,1,5,5,5,5,5,5,5,5,combination,no_preference
P206,2,post_ai,1,4,4,4,4,5,4,5,4,automatic_only,combination
P206,2,pre_ai,1,5,5,4,5,4,4,6,4,automatic_only,automatic
P206,2,pre_ai,2,5,5,5,6,5,5,6,6,automatic_only,automatic
P206,2,pre_ai,3,5,5,5,5,5,5,5,5,combination,combination
P206,3,post_ai,1,7,7,7,7,7,7,7,7,combination,combination
P206,3,pre_ai,1,5,5,5,5,5,5,5,5,automatic_only,automatic
P206,3,pre_ai,2,5,5,5,4,5,5,6,6,combination,no_preference
P206,3,pre_ai,3,5,5,5,5,5,4,6,6,combination,no_preference
P207,2,post_ai,1,4,4,3,5,4,5,5,5,combination,combination
P207,2,pre_ai,1,3,3,1,4,3,4,5,5,combination,combination
P207,3,post_ai,1,4,5,3,5,3,5,5,5,combination,combination
P207,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,combination
P208,1,post_ai,1,2,2,2,6,4,4,4,4,combination,no_preference
P208,1,pre_ai,1,5,4,3,5,3,5,5,5,combination,no_preference
P208,2,pre_autograde,1,4,3,4,4,2,4,,,combination,no_preference
P208,3,pre_ai,1,4,4,3,3,3,3,5,6,combination,no_preference
P209,2,post_ai,1,5,5,2,7,2,2,5,2,combination,combination
P209,2,pre_ai,1,4,4,1,2,2,4,6,3,combination,automatic
P209,3,pre_ai,1,3,3,3,4,4,6,6,3,combination,combination
P210,1,post_ai,1,4,3,3,5,4,5,5,5,combination,combination
P210,1,pre_ai,1,2,2,1,3,1,1,2,1,combination,combination
P210,2,pre_autograde,1,5,5,5,5,6,4,,,combination,combination
P210,3,pre_ai,1,1,1,1,1,1,5,5,2,automatic_only,automatic
P210,3,pre_ai,2,2,2,2,2,2,5,5,3,automatic_only,automatic
P211,1,pre_autograde,1,5,5,6,6,5,5,,,automatic_only,automatic
P211,2,post_ai,1,4,4,3,5,4,5,5,4,combination,automatic
P211,2,pre_ai,1,4,4,4,5,4,5,6,6,automatic_only,automatic
P211,3,pre_ai,1,4,4,4,4,4,3,4,3,automatic_only,automatic
P212,1,post_ai,1,2,2,2,2,2,2,2,2,automatic_only,automatic
P212,1,pre_ai,1,3,3,3,3,3,4,4,3,combination,no_preference
P212,2,pre_autograde,1,5,4,4,7,6,5,,,automatic_only,no_preference
P213,2,post_ai,1,3,3,1,3,2,1,4,3,combination,combination
P213,3,pre_ai,1,2,2,1,2,2,1,5,2,combination,combination
P214,1,post_ai,1,4,4,3,4,4,5,5,2,automatic_only,automatic
P214,1,pre_ai,1,4,3,2,3,3,3,5,4,automatic_only,automatic
P214,3,pre_ai,1,3,4,2,2,2,2,5,4,combination,combination
P215,1,post_ai,1,3,3,2,4,2,5,7,4,combination,combination
P215,1,pre_ai,1,5,5,6,5,5,5,5,5,combination,combination
P215,3,pre_ai,1,4,4,3,4,3,4,6,6,combination,combination
P216,1,pre_autograde,1,5,5,5,7,4,4,,,automatic_only,no_preference
P216,2,pre_ai,1,4,4,4,4,4,4,4,4,combination,no_preference
P216,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,no_preference
P217,1,post_ai,1,1,1,6,1,1,1,1,1,automatic_only,automatic
P217,1,pre_ai,1,3,3,5,3,1,1,2,3,automatic_only,automatic
P217,3,post_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P218,2,post_ai,1,3,3,7,7,4,7,7,1,automatic_only,automatic
P218,2,pre_ai,1,4,4,4,4,4,3,2,2,combination,no_preference
P218,3,post_ai,1,6,6,1,7,6,3,7,5,automatic_only,automatic
P218,3,pre_ai,1,2,2,2,7,7,4,7,5,automatic_only,automatic
P220,2,post_ai,1,7,7,6,7,7,5,6,4,ai_only,ai
P220,2,pre_ai,1,5,5,5,5,5,5,5,5,combination,combination
P221,1,pre_autograde,1,4,4,5,5,3,4,,,combination,combination
P221,2,post_ai,1,3,3,5,4,6,5,5,5,combination,combination
P221,2,pre_ai,1,4,5,5,4,2,1,5,3,combination,combination
P221,2,pre_ai,2,6,3,4,5,5,3,4,5,combination,combination
P221,2,pre_ai,3,4,4,5,4,4,4,3,5,combination,combination
P221,2,pre_ai,4,6,5,5,6,5,5,6,6,combination,combination
P221,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,combination
P222,1,pre_autograde,1,4,4,4,4,4,4,,,combination,no_preference
P222,2,post_ai,1,5,5,4,6,4,4,6,4,combination,no_preference
P222,2,pre_ai,1,4,4,4,4,4,4,4,4,combination,no_preference
P222,3,pre_ai,1,4,4,4,4,4,4,5,3,combination,no_preference
P222,3,pre_ai,2,4,4,4,4,4,4,4,4,combination,no_preference
P223,2,pre_ai,1,6,5,3,6,5,6,5,4,combination,automatic
P223,3,post_ai,1,7,6,6,6,7,7,7,5,ai_only,ai
P223,3,pre_ai,1,6,5,3,5,5,5,6,6,combination,combination
P223,3,pre_ai,2,6,5,3,5,6,5,6,5,combination,combination
P224,1,pre_autograde,1,6,6,6,6,6,6,,,combination,no_preference
P224,2,pre_ai,1,5,5,3,4,4,5,6,4,combination,combination
P224,3,post_ai,1,3,3,3,5,1,3,5,3,combination,combination
P224,3,pre_ai,1,3,4,3,4,4,3,6,4,combination,combination
P225,1,post_ai,1,1,1,2,1,2,3,5,3,automatic_only,automatic
P225,1,post_ai,2,5,4,5,5,2,6,6,6,combination,combination
P225,1,pre_ai,1,5,5,5,5,5,6,7,6,combination,combination
P225,2,pre_autograde,1,6,6,6,7,6,6,,,combination,combination
P225,3,post_ai,1,7,7,6,6,6,6,7,6,combination,combination
P225,3,pre_ai,1,5,5,5,5,5,5,6,5,combination,combination
P226,1,pre_autograde,1,6,5,7,6,5,3,,,combination,automatic
P226,2,pre_ai,1,6,6,5,5,5,5,6,6,combination,combination
P226,3,pre_ai,1,5,5,5,4,4,4,6,5,combination,combination
P227,1,pre_ai,1,2,2,1,1,1,3,3,2,automatic_only,automatic
P227,1,pre_ai,2,1,1,1,1,1,1,1,1,automatic_only,automatic
P228,1,post_ai,1,6,6,5,5,6,5,7,6,combination,combination
P228,1,pre_ai,1,5,5,5,5,5,3,6,5,combination,automatic
P228,2,pre_autograde,1,5,5,6,6,5,5,,,combination,combination
P229,1,pre_autograde,1,5,5,5,7,5,1,,,automatic_only,automatic
P229,2,post_ai,1,3,4,4,4,6,6,5,4,combination,combination
P229,2,pre_ai,1,3,3,1,2,4,3,4,3,automatic_only,automatic
P229,3,post_ai,1,4,6,3,5,6,6,6,5,automatic_only,automatic
P229,3,pre_ai,1,4,4,4,4,4,4,4,4,combination,no_preference
P230,1,pre_autograde,1,7,7,7,7,7,7,,,combination,no_preference
P230,2,post_ai,1,7,7,7,7,7,7,7,7,automatic_only,automatic
P230,2,post_ai,2,7,7,5,7,7,7,7,7,automatic_only,automatic
P230,2,pre_ai,1,5,5,3,3,2,1,2,2,automatic_only,automatic
P230,3,post_ai,1,7,7,7,7,7,7,7,7,combination,combination
P230,3,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P231,2,post_ai,1,4,5,3,5,5,5,5,5,combination,combination
P231,2,post_ai,2,6,6,6,6,6,5,6,6,combination,combination
P231,2,pre_ai,1,6,6,6,5,5,6,5,6,combination,combination
P231,2,pre_ai,2,5,5,5,5,5,6,6,6,combination,combination
P231,3,post_ai,1,6,6,6,6,6,6,5,5,combination,no_preference
P231,3,pre_ai,1,6,6,4,4,4,5,6,5,combination,no_preference
P232,1,pre_autograde,1,6,4,7,7,4,7,,,combination,combination
P232,2,post_ai,1,6,7,3,6,6,6,7,7,combination,combination
P232,2,pre_ai,1,5,7,5,6,5,6,7,6,combination,combination
P232,3,post_ai,1,7,5,4,7,5,6,6,6,combination,combination
P232,3,pre_ai,1,6,7,4,5,7,7,7,7,combination,combination
P233,1,post_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P233,1,pre_ai,1,1,1,3,3,3,1,2,1,automatic_only,automatic
P233,3,post_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P233,3,pre_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P234,2,pre_ai,1,4,4,3,3,4,4,4,4,automatic_only,automatic
P234,2,pre_ai,2,3,3,3,3,3,3,3,3,automatic_only,combination
P234,3,post_ai,1,3,3,4,3,2,3,3,4,combination,automatic
P234,3,pre_ai,1,4,4,4,4,4,4,4,4,ai_only,ai
P235,1,post_ai,1,4,4,4,2,2,1,1,1,automatic_only,automatic
P235,1,pre_ai,1,2,2,2,2,1,1,1,1,automatic_only,automatic
P235,3,pre_ai,1,4,4,4,4,4,2,2,2,automatic_only,automatic
P235,3,pre_ai,2,3,3,3,3,3,3,3,3,automatic_only,automatic
P236,1,post_ai,1,1,1,1,1,1,1,1,1,automatic_only,automatic
P236,1,pre_ai,1,5,3,3,5,2,6,4,6,combination,combination
P237,2,post_ai,1,4,5,3,4,7,5,5,5,automatic_only,automatic
P237,2,pre_ai,1,4,4,2,3,2,4,5,5,combination,combination
P237,3,post_ai,1,3,3,3,4,4,3,3,4,combination,no_preference
P238,1,pre_autograde,1,3,3,3,4,3,1,,,ai_only,no_preference
P238,2,pre_ai,1,4,4,4,4,4,4,4,4,combination,combination
P238,2,pre_ai,2,4,4,4,4,4,4,4,4,combination,no_preference
P238,3,pre_ai,1,3,5,5,4,3,5,6,4,ai_only,ai
P239,2,pre_ai,1,5,6,6,5,6,5,6,6,combination,combination
P239,2,pre_ai,2,6,6,6,6,6,6,6,6,combination,no_preference
P240,3,post_ai,1,4,4,2,3,3,6,7,2,combination,combination
P240,3,pre_ai,1,3,3,1,4,5,6,7,7,combination,no_preference
P240,3,pre_ai,2,4,4,4,4,3,5,7,7,combination,no_preference
P241,1,pre_autograde,1,5,6,6,6,5,3,,,automatic_only,automatic
P241,2,post_ai,1,3,4,2,3,3,4,3,3,automatic_only,automatic
P241,2,pre_ai,1,4,4,4,3,4,4,4,4,automatic_only,automatic
P241,3,pre_ai,1,3,3,3,2,3,4,3,2,automatic_only,automatic
P242,2,pre_ai,1,4,4,3,3,3,3,3,3,automatic_only,automatic
P242,3,pre_ai,1,3,4,4,4,4,4,4,4,automatic_only,no_preference
P243,1,post_ai,1,5,3,4,6,4,5,6,4,combination,automatic
P243,1,pre_ai,1,6,6,6,6,6,4,4,4,combination,no_preference
P243,2,pre_autograde,1,5,5,6,6,5,4,,,combination,no_preference
P243,3,post_ai,1,5,5,4,5,5,6,6,4,combination,combination
P243,3,pre_ai,1,4,4,4,5,3,5,6,5,combination,automatic
P244,1,post_ai,1,4,4,5,7,7,4,4,4,automatic_only,automatic
P244,1,pre_ai,1,3,3,2,3,3,4,3,4,automatic_only,automatic
P244,3,pre_ai,1,3,3,3,5,5,3,4,4,automatic_only,automatic
P245,1,post_ai,1,5,4,3,3,5,5,5,5,combination,no_preference
P245,1,pre_ai,1,5,4,5,5,6,6,7,6,combination,combination
P245,3,pre_ai,1,5,6,4,5,6,7,7,5,combination,combination
P246,1,post_ai,1,4,4,3,4,5,5,6,3,combination,no_preference
P246,1,pre_ai,1,5,5,5,7,5,6,7,6,combination,no_preference
P246,2,pre_autograde,1,5,5,6,7,5,6,,,combination,no_preference
P246,3,pre_ai,1,5,5,5,7,5,7,7,4,combination,no_preference
P247,2,post_ai,1,5,5,4,5,4,1,1,1,automatic_only,automatic
P247,2,post_ai,2,5,5,5,5,5,1,1,1,automatic_only,automatic
P247,2,pre_ai,1,3,3,1,2,1,2,3,2,automatic_only,automatic

